AdS$_3\times$S$^3$ magnons in the symmetric orbifold

The AdS$_3\times$S$^3$ excitations of string theory on AdS$_3\times$S$^3\times \mathbb{T}^4$ are identified with certain collective modes in the dual symmetric orbifold. Our identification follows from a careful study of the conformal eigenstates in the perturbed orbifold theory. We find that, in addition to the fractional torus modes (that correspond to the torus excitations in the dual AdS spacetime), there are `long' collective eigenmodes that involve a superposition of products of fractional torus modes, and that are in natural one-to-one correspondence with the expected AdS$_3\times$S$^3$ excitations. These collective modes are deformations of (fractional) $\mathcal{N}=4$ modes, to which they reduce for integer momentum.

==> anc/HigherMagnonChecks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    395024,       7921]
NotebookOptionsPosition[    387956,       7798]
NotebookOutlinePosition[    388385,       7815]
CellTagsIndexPosition[    388342,       7812]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "In this notebook, we perform some calculations and show checks of the \
validity of the results presented in the paper ",
 Cell[BoxData[
  FormBox["\"\<\!\(
\*SubscriptBox[\(AdS\), \(3\)]\)\[Cross]\!\(
\*SuperscriptBox[\(S\), \(3\)]\)\>", TraditionalForm]],ExpressionUUID->
  "7e278b93-d059-455d-a8e3-0f7b76c37e41"],
 " magnons in the symmetric orbifold\[CloseCurlyDoubleQuote] by Matthias R. \
Gaberdiel, Dennis Kempel, and Beat Nairz.\nThe plots shown in the paper can \
be obtained using the other ancillary file LongEigenstates.ipynb. The present \
notebook can be used to check other cases and include the (suppressed) \
transitions which do not preserve the magnon-number.\nWe show:\n- A \
calculation along the lines of Section 4.1, with a state made from \
three-magnons with total su(2) charge -1/2. This shows that also the long \
eigenstates in eq. (3.9) persist when looking at physical states.\n- The \
inclusion of higher-magnon states discussed in Section 4.3. The long \
eigenstate is still visible, see Figure 13.\n\n",
 StyleBox["To run this notebook, you need to download the ancillary files of \
https://arxiv.org/abs/2411.17612 (co-authored by two of us) and run the file ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["ADImplementation.nb",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[". ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["There, you also find some more detailed instructions how you can \
use this code to study other cases.",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.942129229979779*^9, 3.942129255210575*^9}, {
  3.942129312882468*^9, 3.942129515721016*^9}, {3.942133765131371*^9, 
  3.942133805087323*^9}, {3.942134110069553*^9, 3.942134118309332*^9}, {
  3.942134201012656*^9, 3.94213457757038*^9}, {3.9421350001837807`*^9, 
  3.942135012327777*^9}, {3.942141557574236*^9, 3.942141559854412*^9}, {
  3.942211165360035*^9, 3.942211173229404*^9}, {3.9422112424933157`*^9, 
  3.942211242903599*^9}},ExpressionUUID->"a9497dd8-3895-4295-84bb-\
d9067c2c3248"],

Cell[CellGroupData[{

Cell["Modified  definitions", "Section",
 CellChangeTimes->{{3.941186815704311*^9, 
  3.941186836535334*^9}},ExpressionUUID->"b8f99df2-44ea-4962-aa58-\
6336d8512d9a"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "In", " ", "the", " ", "ancillary", " ", "files", " ", "of", " ", 
    "2411.17612"}], ",", " ", 
   RowBox[{
   "the", " ", "functions", " ", "are", " ", "configured", " ", "to", " ", 
    "give", " ", "the", " ", "action", " ", "of", " ", "the", " ", 
    "supercharges", " ", 
    SubscriptBox[
     OverscriptBox["S", "~"], "2"]}], ",", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox[
      OverscriptBox["Q", "~"], "2"], ".", " ", "For"}], " ", "reasons", " ", 
    "explained", " ", "in", " ", "Section", " ", "3.2"}], ",", " ", 
   RowBox[{"we", " ", "also", " ", "want", " ", "to", " ", "calculate", " ", 
    SubscriptBox[
     OverscriptBox["S", "~"], "1"]}], ",", " ", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["Q", "~"], "1"], " ", 
    RowBox[{"here", ".", " ", "This"}], " ", "change", " ", "is", " ", 
    "implemented", " ", "in", " ", "the", " ", "functions", " ", 
    RowBox[{"below", "."}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.942129560369637*^9, 3.942129568880745*^9}, {
  3.942133820191049*^9, 3.942133916606426*^9}, {3.9421339481343117`*^9, 
  3.942134001845942*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"242975e1-e0b4-4fd9-922b-0bbbb1a245d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Generate", " ", "all", " ", "the", " ", "states", " ", "relevant", " ", 
     "for", " ", "the", " ", "mixing", " ", 
     RowBox[{"(", 
      RowBox[{"up", " ", "to", " ", "specified", " ", "state", " ", "level"}],
       ")"}]}], ",", " ", 
    RowBox[{
    "find", " ", "all", " ", "mode", " ", "number", " ", "combinations", " ", 
     "and", " ", "compute", " ", "the", " ", "correlators", " ", "between", 
     " ", "the", " ", 
     RowBox[{"states", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"States", " ", "for", " ", "all", " ", "transitions", " ", 
    RowBox[{"(", 
     RowBox[{"S1", ",", "S2", ",", "Q1", ",", "Q2"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"StatesAndLookUp3PointBothSupercharges", "[", 
     RowBox[{"w_", ",", "settings_", ",", "top_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t0", "=", "Now"}], ",", "states", ",", "modeNumbers", ",", 
        "modeNumbersW", ",", "modeNumbersWp1P", ",", "modeNumbersWp1M", ",", 
        "modeNumbersWm1P", ",", "modeNumbersWm1M", ",", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"Generation", " ", "of", " ", 
          RowBox[{"states", "."}]}], " ", "*)"}], " ", 
        RowBox[{"statesW", "=", 
         RowBox[{"GenerateStatesToLevel3Point", "[", 
          RowBox[{
           RowBox[{"settings", "[", "\"\<stateLevel\>\"", "]"}], ",", 
           RowBox[{"settings", "[", "\"\<barCharge\>\"", "]"}], ",", 
           RowBox[{"settings", "[", "\"\<RCharge\>\"", "]"}], ",", 
           RowBox[{"settings", "[", "\"\<resCharge\>\"", "]"}], ",", 
           "\"\<I\>\""}], "]"}]}], ",", 
        RowBox[{"statesWp1P", "=", 
         RowBox[{"GenerateStatesToLevel3Point", "[", 
          RowBox[{
           RowBox[{"settings", "[", "\"\<stateLevelWp1\>\"", "]"}], ",", 
           RowBox[{"settings", "[", "\"\<barCharge\>\"", "]"}], ",", 
           RowBox[{"settings", "[", "\"\<RCharge\>\"", "]"}], ",", 
           RowBox[{"settings", "[", "\"\<resCharge\>\"", "]"}], ",", 
           "\"\<Gp\>\""}], "]"}]}], ",", 
        RowBox[{"statesWp1M", "=", 
         RowBox[{"GenerateStatesToLevel3Point", "[", 
          RowBox[{
           RowBox[{"settings", "[", "\"\<stateLevelWp1\>\"", "]"}], ",", 
           RowBox[{"settings", "[", "\"\<barCharge\>\"", "]"}], ",", 
           RowBox[{"settings", "[", "\"\<RCharge\>\"", "]"}], ",", 
           RowBox[{"settings", "[", "\"\<resCharge\>\"", "]"}], ",", 
           "\"\<GmB\>\""}], "]"}]}], ",", 
        RowBox[{"statesWm1P", "=", 
         RowBox[{"GenerateStatesToLevel3Point", "[", 
          RowBox[{
           RowBox[{"settings", "[", "\"\<stateLevelWm1\>\"", "]"}], ",", 
           RowBox[{"settings", "[", "\"\<barCharge\>\"", "]"}], ",", 
           RowBox[{"settings", "[", "\"\<RCharge\>\"", "]"}], ",", 
           RowBox[{"settings", "[", "\"\<resCharge\>\"", "]"}], ",", 
           "\"\<GpB\>\""}], "]"}]}], ",", 
        RowBox[{"statesWm1M", "=", 
         RowBox[{"GenerateStatesToLevel3Point", "[", 
          RowBox[{
           RowBox[{"settings", "[", "\"\<stateLevelWm1\>\"", "]"}], ",", 
           RowBox[{"settings", "[", "\"\<barCharge\>\"", "]"}], ",", 
           RowBox[{"settings", "[", "\"\<RCharge\>\"", "]"}], ",", 
           RowBox[{"settings", "[", "\"\<resCharge\>\"", "]"}], ",", 
           "\"\<Gm\>\""}], "]"}]}], ",", "stateisin", ",", "overlapsPP", ",", 
        "overlapsPM", ",", "overlapsMP", ",", "overlapsMM", ",", "corrsPP", 
        ",", "corrsPM", ",", "corrsMP", ",", "corrsMM", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PossiblyParallelTable", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"settings", "[", "\"\<parallelEvaluation\>\"", "]"}], ",", 
           "ParallelTable", ",", "Table"}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Generation", " ", "of", " ", "all", " ", "the", " ", "mode", " ", 
        RowBox[{"numbers", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"modeNumbersW", "=", 
        RowBox[{"Join", "@@", 
         RowBox[{"PossiblyParallelTable", "[", 
          RowBox[{
           RowBox[{"StateToAssociation", "[", 
            RowBox[{
             RowBox[{"statesW", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "w", ",", 
             RowBox[{"settings", "[", "\"\<dimension\>\"", "]"}], ",", "i"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "statesW", "]"}]}], "}"}]}], "]"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"modeNumbersWp1P", "=", 
        RowBox[{"Join", "@@", 
         RowBox[{"PossiblyParallelTable", "[", 
          RowBox[{
           RowBox[{"StateToAssociation", "[", 
            RowBox[{
             RowBox[{"statesWp1P", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"w", "+", "1"}], ",", 
             RowBox[{
              RowBox[{"settings", "[", "\"\<dimension\>\"", "]"}], "-", 
              RowBox[{"1", "/", "2"}]}], ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "statesWp1P", "]"}]}], "}"}]}], "]"}]}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"modeNumbersWp1M", "=", 
        RowBox[{"Join", "@@", 
         RowBox[{"PossiblyParallelTable", "[", 
          RowBox[{
           RowBox[{"StateToAssociation", "[", 
            RowBox[{
             RowBox[{"statesWp1M", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"w", "+", "1"}], ",", 
             RowBox[{
              RowBox[{"settings", "[", "\"\<dimension\>\"", "]"}], "-", 
              RowBox[{"1", "/", "2"}]}], ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "statesWp1M", "]"}]}], "}"}]}], "]"}]}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"modeNumbersWm1P", "=", 
        RowBox[{"Join", "@@", 
         RowBox[{"PossiblyParallelTable", "[", 
          RowBox[{
           RowBox[{"StateToAssociation", "[", 
            RowBox[{
             RowBox[{"statesWm1P", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"w", "-", "1"}], ",", 
             RowBox[{
              RowBox[{"settings", "[", "\"\<dimension\>\"", "]"}], "+", 
              RowBox[{"1", "/", "2"}]}], ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "statesWm1P", "]"}]}], "}"}]}], "]"}]}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"modeNumbersWm1M", "=", 
        RowBox[{"Join", "@@", 
         RowBox[{"PossiblyParallelTable", "[", 
          RowBox[{
           RowBox[{"StateToAssociation", "[", 
            RowBox[{
             RowBox[{"statesWm1M", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"w", "-", "1"}], ",", 
             RowBox[{
              RowBox[{"settings", "[", "\"\<dimension\>\"", "]"}], "+", 
              RowBox[{"1", "/", "2"}]}], ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "statesWm1M", "]"}]}], "}"}]}], "]"}]}]}],
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"states", "=", 
        RowBox[{"{", 
         RowBox[{
         "statesW", ",", "statesWp1P", ",", "statesWp1M", ",", "statesWm1P", 
          ",", "statesWm1M"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"modeNumbers", "=", 
        RowBox[{"{", 
         RowBox[{
         "modeNumbersW", ",", "modeNumbersWp1P", ",", "modeNumbersWp1M", ",", 
          "modeNumbersWm1P", ",", "modeNumbersWm1M"}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"A", " ", "small", " ", 
          RowBox[{"optimisation", ":", " ", 
           RowBox[{
           "check", " ", "for", " ", "each", " ", "state", " ", "if", " ", 
            "it", " ", "is", " ", "even", " ", "present", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"i", ".", "e", ".", " ", "if"}], " ", "there", " ", 
              "are", " ", "some", " ", "mode", " ", "numbers"}], ")"}]}]}]}], 
         ",", " ", 
         RowBox[{
         "otherwise", " ", "do", " ", "not", " ", "compute", " ", 
          "correlators", " ", "with", " ", 
          RowBox[{"it", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Clear", "[", "stateisin", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "<=", "5"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "<=", 
             RowBox[{"Length", "[", 
              RowBox[{"states", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"Select", "[", 
                 RowBox[{
                  RowBox[{"modeNumbers", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"#", "[", "\"\<state\>\"", "]"}], "==", "i"}], 
                    ")"}], "&"}]}], "]"}], "]"}], "!=", "0"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"stateisin", "[", 
                 RowBox[{"j", ",", "i"}], "]"}], ":=", "True"}], ";"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"stateisin", "[", 
                 RowBox[{"j", ",", "i"}], "]"}], ":=", "False"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<For w = \>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<, there are \>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Length", "[", "statesW", "]"}], "]"}], "<>", "\"\< + \>\"",
          "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Length", "[", "statesWp1P", "]"}], "]"}], "<>", 
         "\"\< + \>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Length", "[", "statesWp1M", "]"}], "]"}], "<>", 
         "\"\< + \>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Length", "[", "statesWm1P", "]"}], "]"}], "<>", 
         "\"\< + \>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Length", "[", "statesWm1M", "]"}], "]"}], "<>", 
         "\"\< states and\>\""}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"Length", "[", "modeNumbersW", "]"}], "]"}], "<>", 
         "\"\< + \>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Length", "[", "modeNumbersWp1P", "]"}], "]"}], "<>", 
         "\"\< + \>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Length", "[", "modeNumbersWp1M", "]"}], "]"}], "<>", 
         "\"\< + \>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Length", "[", "modeNumbersWm1P", "]"}], "]"}], "<>", 
         "\"\< + \>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Length", "[", "modeNumbersWm1M", "]"}], "]"}], "<>", 
         "\"\< mode numbers.\>\""}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Calculate", " ", "the", " ", "correlators", " ", "mixing", " ", 
         "the", " ", 
         RowBox[{"states", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"corrsPP", "=", 
        RowBox[{"PossiblyParallelTable", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"stateisin", "[", 
              RowBox[{"1", ",", "j"}], "]"}], "&&", 
             RowBox[{"stateisin", "[", 
              RowBox[{"2", ",", "i"}], "]"}]}], ",", 
            RowBox[{"EvaluateCorrelatorAndReplace", "[", 
             RowBox[{
              RowBox[{"BarState", "[", 
               RowBox[{"statesWp1P", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
              RowBox[{"statesW", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "\"\<Gp\>\"", ",", 
              RowBox[{"BosonRulesP", "[", "w", "]"}], ",", 
              RowBox[{"FermionRulesP", "[", 
               RowBox[{"w", ",", "1"}], "]"}], ",", 
              RowBox[{"FermionRulesP", "[", 
               RowBox[{"w", ",", "2"}], "]"}]}], "]"}], ",", "0"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "statesWp1P", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "statesW", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"corrsPM", "=", 
        RowBox[{"PossiblyParallelTable", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"stateisin", "[", 
              RowBox[{"1", ",", "j"}], "]"}], "&&", 
             RowBox[{"stateisin", "[", 
              RowBox[{"3", ",", "i"}], "]"}]}], ",", 
            RowBox[{"EvaluateCorrelatorAndReplace", "[", 
             RowBox[{
              RowBox[{"BarState", "[", 
               RowBox[{"statesWp1M", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
              RowBox[{"statesW", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "\"\<GmB\>\"", ",", 
              RowBox[{"BosonRulesP", "[", "w", "]"}], ",", 
              RowBox[{"FermionRulesP", "[", 
               RowBox[{"w", ",", "1"}], "]"}], ",", 
              RowBox[{"FermionRulesP", "[", 
               RowBox[{"w", ",", "2"}], "]"}]}], "]"}], ",", "0"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "statesWp1M", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "statesW", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"corrsMP", "=", 
        RowBox[{"PossiblyParallelTable", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"stateisin", "[", 
              RowBox[{"1", ",", "j"}], "]"}], "&&", 
             RowBox[{"stateisin", "[", 
              RowBox[{"4", ",", "i"}], "]"}]}], ",", 
            RowBox[{"EvaluateCorrelatorAndReplace", "[", 
             RowBox[{
              RowBox[{"BarState", "[", 
               RowBox[{"statesWm1P", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
              RowBox[{"statesW", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "\"\<GpB\>\"", ",", 
              RowBox[{"BosonRulesM", "[", "w", "]"}], ",", 
              RowBox[{"FermionRulesM", "[", 
               RowBox[{"w", ",", "1"}], "]"}], ",", 
              RowBox[{"FermionRulesM", "[", 
               RowBox[{"w", ",", "2"}], "]"}]}], "]"}], ",", "0"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "statesWm1P", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "statesW", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"corrsMM", "=", 
        RowBox[{"PossiblyParallelTable", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"stateisin", "[", 
              RowBox[{"1", ",", "j"}], "]"}], "&&", 
             RowBox[{"stateisin", "[", 
              RowBox[{"5", ",", "i"}], "]"}]}], ",", 
            RowBox[{"EvaluateCorrelatorAndReplace", "[", 
             RowBox[{
              RowBox[{"BarState", "[", 
               RowBox[{"statesWm1M", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
              RowBox[{"statesW", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "\"\<Gm\>\"", ",", 
              RowBox[{"BosonRulesM", "[", "w", "]"}], ",", 
              RowBox[{"FermionRulesM", "[", 
               RowBox[{"w", ",", "1"}], "]"}], ",", 
              RowBox[{"FermionRulesM", "[", 
               RowBox[{"w", ",", "2"}], "]"}]}], "]"}], ",", "0"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "statesWm1M", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "statesW", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{"states", ",", "modeNumbers", ",", 
          RowBox[{"{", 
           RowBox[{
           "corrsPP", ",", "corrsPM", ",", "corrsMP", ",", "corrsMM"}], 
           "}"}]}], "}"}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.941186628894908*^9, 3.941186651314101*^9}, {
  3.941186795923068*^9, 3.941186812105716*^9}, {3.942133931704951*^9, 
  3.942133938980322*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"f279bce9-f183-4326-a016-3d9fdd4cfb96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Wrapper", " ", "for", " ", "the", " ", "supercharge", " ", 
     RowBox[{"calculation", ".", " ", "Calculate"}], " ", "states"}], ",", 
    " ", 
    RowBox[{"mode", " ", "numbers"}], ",", " ", 
    RowBox[{"correlators", ".", " ", "Then"}], ",", " ", 
    RowBox[{"evaluate", " ", "all", " ", "the", " ", 
     RowBox[{"transitions", ".", " ", "Return"}], " ", "the", " ", "list", 
     " ", "of", " ", "states"}], ",", " ", 
    RowBox[{"mode", " ", "numbers"}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "the", " ", "matrices", " ", "Q"}], "=", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["S", "~"], "1"], "+", 
      SubscriptBox[
       OverscriptBox["Q", "~"], "2"]}]}], ",", " ", 
    RowBox[{"S", "=", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["S", "~"], "2"], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["Q", "~"], "1"], "."}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Supercharges3PointBothSupercharges", "[", 
     RowBox[{"w_", ",", "settings_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "listLookUp", ",", "listStates", ",", "listModeNumbers", ",", 
        "listLookUp2", ",", "listStates2", ",", "listModeNumbers2", ",", 
        "\[IndentingNewLine]", "Q", ",", "S", ",", "QM", ",", "QP", ",", "SP",
         ",", "SM", ",", "tvar", ",", "modeNumberFunction", ",", "settings2", 
        ",", 
        RowBox[{"t0", "=", "Now"}]}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Clear", "[", "buildingBlockFunction3", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Build3PointBBFunction", "[", 
        RowBox[{"w", ",", 
         RowBox[{"settings", "[", "\"\<maximalMode\>\"", "]"}], ",", 
         "settings"}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"listStates", ",", "listModeNumbers", ",", "listLookUp"}], 
         "}"}], "=", 
        RowBox[{"StatesAndLookUp3PointBothSupercharges", "[", 
         RowBox[{"w", ",", "settings", ",", "True"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Clear", "[", "modeNumberFunction", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"tvar", "=", 
           RowBox[{
            RowBox[{"listModeNumbers", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "[", "key", "]"}]}], ";",
           "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"modeNumberFunction", "[", 
            RowBox[{"i", ",", "j", ",", "key"}], "]"}], ":=", 
           RowBox[{"tvar", "//", "Evaluate"}]}], ";"}], "\[IndentingNewLine]",
          ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "listModeNumbers", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"listModeNumbers", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"key", ",", 
           RowBox[{"Keys", "[", 
            RowBox[{"listModeNumbers", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Prefactors", " ", "due", " ", "to", " ", "right"}], "-", 
         RowBox[{"moving", " ", "correlator"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"SP", "=", 
        RowBox[{"TransitionMatrix3Point", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"listStates", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"listStates", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
          "modeNumberFunction", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"listModeNumbers", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"listModeNumbers", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"listLookUp", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\"\<plus\>\"", ",", "1", ",",
           "2", ",", "settings"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"QP", "=", 
        RowBox[{"TransitionMatrix3Point", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"listStates", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"listStates", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
          "modeNumberFunction", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"listModeNumbers", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"listModeNumbers", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"listLookUp", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<plus\>\"", ",", "1", ",",
           "3", ",", "settings"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"SM", "=", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["w", "2"], "-", "1"}], ")"}], "/", 
           SuperscriptBox["w", "2"]}], "]"}], "*", 
         RowBox[{"TransitionMatrix3Point", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"listStates", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"listStates", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           "modeNumberFunction", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"listModeNumbers", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
             RowBox[{"Length", "[", 
              RowBox[{"listModeNumbers", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"listLookUp", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "\"\<minus\>\"", ",", "1", 
           ",", "4", ",", "settings"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"QM", "=", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["w", "2"], "-", "1"}], ")"}], "/", 
           SuperscriptBox["w", "2"]}], "]"}], "*", 
         RowBox[{"TransitionMatrix3Point", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"listStates", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"listStates", "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
           "modeNumberFunction", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"listModeNumbers", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
             RowBox[{"Length", "[", 
              RowBox[{"listModeNumbers", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"listLookUp", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", "\"\<minus\>\"", ",", "1", 
           ",", "5", ",", "settings"}], "]"}]}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "Need", " ", "to", " ", "check", " ", "that", " ", "none", " ", "of",
           " ", "the", " ", "matrices", " ", "are", " ", 
          RowBox[{"{", "}"}]}], ",", " ", 
         RowBox[{
         "otherwise", " ", "ArrayFlatten", " ", "does", " ", "not", " ", 
          "work", " ", 
          RowBox[{"properly", "!"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Q", "=", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"QP", "//", "Flatten"}], "]"}], "\[Equal]", "0"}], ",", 
          "QM", ",", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"QM", "//", "Flatten"}], "]"}], "\[Equal]", "0"}], ",", 
          "QP", ",", "True", ",", 
          RowBox[{"ArrayFlatten", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "QM", "}"}], ",", 
             RowBox[{"{", "QP", "}"}]}], "}"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"S", "=", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"SP", "//", "Flatten"}], "]"}], "\[Equal]", "0"}], ",", 
          "SM", ",", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"SM", "//", "Flatten"}], "]"}], "\[Equal]", "0"}], ",", 
          "SP", ",", "True", ",", 
          RowBox[{"ArrayFlatten", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "SM", "}"}], ",", 
             RowBox[{"{", "SP", "}"}]}], "}"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Supercharge calculation completed after \>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Now", "-", "t0"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{"listStates", ",", "listModeNumbers", ",", "Q", ",", "S"}], 
         "}"}], "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.941186669277117*^9, 3.941186767116448*^9}, {
   3.941186852658778*^9, 3.941186941377283*^9}, {3.941296525064165*^9, 
   3.9412965782534866`*^9}, {3.941296660322758*^9, 3.941296734643239*^9}, 
   3.942134015216472*^9},
 CellLabel->
  "In[195]:=",ExpressionUUID->"c7621089-669e-4f44-a0f7-d870df7db9d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculations", "Section",
 CellChangeTimes->{{3.941186825743787*^9, 3.941186830853261*^9}, 
   3.9421340523015747`*^9},ExpressionUUID->"2c7461c4-9e72-4891-8ca8-\
9a709959c547"],

Cell[CellGroupData[{

Cell[TextData[{
 "Example: Three magnon state neutral \[CircleTimes] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Psi]", "-"], TraditionalForm]],ExpressionUUID->
  "103370d4-58e9-48bf-9703-939c0648cf0a"],
 " with transitions only to other three-magnon states"
}], "Subsection",
 CellChangeTimes->{{3.941188967694951*^9, 3.941188984632794*^9}, {
  3.941189051834251*^9, 3.941189082539693*^9}, {3.9411891179218197`*^9, 
  3.941189122307601*^9}, {3.94213405517483*^9, 
  3.942134090125313*^9}},ExpressionUUID->"64a3803b-9d0b-4bc2-a413-\
16199668c9e0"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
  "This", " ", "code", " ", "can", " ", "be", " ", "used", " ", "to", " ", 
   "carry", " ", "out", " ", "the", " ", "calculations", " ", "in", " ", 
   "the", " ", 
   RowBox[{"paper", ".", " ", "Here"}], " ", "we", " ", "show", " ", "that", 
   " ", "the", " ", "long", " ", "eigenstates", " ", "in", " ", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", "2.20", ")"}]}], " ", "and", " ", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", "3.9", ")"}]}], " ", "are", " ", "present", " ", "for", " ", 
   "physical", " ", 
   RowBox[{"states", "."}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.942134066814353*^9, 3.942134067917515*^9}, {
  3.942134124621091*^9, 3.942134135701005*^9}, {3.942134596778279*^9, 
  3.94213465841775*^9}, {3.9422121450477543`*^9, 3.9422121868007565`*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"e8989f27-9e12-4ae5-bb02-8448d39ce9bb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "twist", " ", "w"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"w0", "=", "20"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "settings", " ", "are", " ", "stored", " ", "in", " ", "an", 
     " ", 
     RowBox[{"association", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"settingsNeutralLongState", "=", 
     RowBox[{"<|", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "quantum", " ", "numbers", " ", "characterising", " ", "the", " ", 
         "state"}], ",", " ", 
        RowBox[{"see", " ", "Appendix", " ", "A", ".1"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\"\<dimension\>\"", "->", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"(*", " ", 
        RowBox[{
        "conformal", " ", "dimension", " ", "of", " ", "the", " ", "state", 
         " ", 
         RowBox[{"(", 
          RowBox[{
          "on", " ", "top", " ", "of", " ", "the", " ", "BPS", " ", "state"}],
           ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<barCharge\>\"", "->", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"(*", " ", 
        RowBox[{"the", " ", "bar", " ", "charge", " ", 
         RowBox[{"(", 
          RowBox[{"number", " ", "of", " ", "barred", " ", "fields"}], 
          ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<RCharge\>\"", "->", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "times"}], ")"}], " ", "the", " ", "su", 
          RowBox[{"(", "2", ")"}], " ", "R"}], "-", "charge"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"\"\<resCharge\>\"", "->", "0"}], ",", 
       RowBox[{"(*", " ", 
        RowBox[{
        "charge", " ", "under", " ", "the", " ", "residual", " ", "diagonal", 
         " ", "su", 
         RowBox[{"(", "2", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "truncation", " ", "of", " ", "states", " ", "which", " ", "should", 
         " ", "be", " ", "included"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<stateLevel\>\"", "->", "3"}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "the", " ", "maximum", " ", "number", " ", "of", " ", "component", 
         " ", "fields"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<stateLevelWp1\>\"", "->", "3"}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "the", " ", "number", " ", "of", " ", "component", " ", "fields", 
          " ", "in", " ", "the", " ", "w"}], "+", 
         RowBox[{"1", " ", "sector"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<stateLevelWm1\>\"", "->", "3"}], ",", "  ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "the", " ", "number", " ", "of", " ", "component", " ", "fields", 
          " ", "in", " ", "the", " ", "w"}], "-", 
         RowBox[{"1", " ", "sector"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<include w+2\>\"", "->", "False"}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "if", " ", "the", " ", "mixing", " ", "with", " ", "the", " ", "w"}],
          "+", 
         RowBox[{
         "2", " ", "sector", " ", "should", " ", "be", " ", "considered"}]}], 
        " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"(", "pre", ")"}], "computation", " ", "settings"}], " ", 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<maximalMode\>\"", "->", 
        RowBox[{"w0", "+", "1"}]}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
          "the", " ", "maximum", " ", "mode", " ", "number", " ", "that", " ",
            "can", " ", "appear"}], ";", " ", 
          RowBox[{
          "this", " ", "depends", " ", "on", " ", "the", " ", "twist"}]}], 
         ",", "  ", 
         RowBox[{"the", " ", "dimension"}], ",", " ", 
         RowBox[{"and", " ", "the", " ", "state"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"\"\<parallelEvaluation\>\"", "->", "True"}]}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{
       "if", " ", "the", " ", "computation", " ", "should", " ", "be", " ", 
        "carried", " ", "out", " ", "in", " ", "parallel"}], " ", "*)"}], 
      "\[IndentingNewLine]", "|>"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "supercharges", " ", "can", " ", "be", " ", "calculated", 
      " ", "using", " ", 
      RowBox[{"Supercharges3Point", ".", " ", "It"}], " ", "returns", " ", 
      "the", " ", "states"}], ",", " ", 
     RowBox[{"mode", " ", "numbers"}], ",", " ", 
     RowBox[{
      RowBox[{"and", " ", "the", " ", "supercharges", "  ", "Q"}], "=", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["S", "~"], "1"], "+", 
       SubscriptBox[
        OverscriptBox["Q", "~"], "2"]}]}], ",", " ", 
     RowBox[{"S", "=", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["S", "~"], "2"], "+", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["Q", "~"], "1"], "."}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"For", " ", "these", " ", "values"}], ",", " ", 
     RowBox[{"evaluation", " ", "takes", " ", "roughly", " ", "6", " ", 
      RowBox[{"minutes", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tSt", ",", " ", "tMN", ",", " ", "tQ", ",", "tS"}], "}"}], "=", 
     RowBox[{"Supercharges3PointBothSupercharges", "[", 
      RowBox[{"w0", ",", "settingsNeutralLongState"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9411869747441063`*^9, 3.941186976839415*^9}, {
   3.941187012707161*^9, 3.941187020241856*^9}, {3.94118708198307*^9, 
   3.9411871304944*^9}, {3.941187236071039*^9, 3.941187236884081*^9}, {
   3.941187702535342*^9, 3.941187722700367*^9}, {3.941187798115663*^9, 
   3.9411878014668493`*^9}, {3.941187893875273*^9, 3.941187899708232*^9}, {
   3.941187977602763*^9, 3.9411880217999687`*^9}, {3.941188315682148*^9, 
   3.941188319103831*^9}, {3.941188414420702*^9, 3.941188414646894*^9}, {
   3.941189128130662*^9, 3.9411891413786697`*^9}, 3.941189675289899*^9, {
   3.9421351544877853`*^9, 3.942135167352234*^9}, {3.942135584437064*^9, 
   3.942135586980465*^9}, {3.942135637068364*^9, 3.942135642758025*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"08197adc-de3a-42f5-a7af-661268c2e073"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Calculated 3-point residues for w = 20 in 46.8286 seconds\"\
\>"], "Print",
 CellChangeTimes->{3.942141754994524*^9, 3.942212630583153*^9, 
  3.942213713966732*^9},
 CellLabel->
  "During evaluation of \
In[197]:=",ExpressionUUID->"2397f262-73c4-b646-9fb3-fbc6c11fa79b"],

Cell[BoxData["\<\"For w = 20, there are 6 + 2 + 2 + 6 + 6 states and\"\>"], \
"Print",
 CellChangeTimes->{3.942141754994524*^9, 3.942212630583153*^9, 
  3.9422137146625156`*^9},
 CellLabel->
  "During evaluation of \
In[197]:=",ExpressionUUID->"9753f4af-0f20-a448-a8ea-bd86cf1c3985"],

Cell[BoxData["\<\"881 + 341 + 341 + 748 + 748 mode numbers.\"\>"], "Print",
 CellChangeTimes->{3.942141754994524*^9, 3.942212630583153*^9, 
  3.942213714665201*^9},
 CellLabel->
  "During evaluation of \
In[197]:=",ExpressionUUID->"694b3274-2762-2e40-82ce-14390b83600f"],

Cell[BoxData["\<\"Supercharge calculation completed after 2.3513 \
minutes\"\>"], "Print",
 CellChangeTimes->{3.942141754994524*^9, 3.942212630583153*^9, 
  3.9422138072371445`*^9},
 CellLabel->
  "During evaluation of \
In[197]:=",ExpressionUUID->"1378202b-5691-544c-abf5-31cddeee580f"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Anomalous", " ", "dimension", " ", "matrix"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tAD", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"ConjugateTranspose", "[", "tS", "]"}], ".", "tS"}], "+", 
      RowBox[{
       RowBox[{"ConjugateTranspose", "[", "tQ", "]"}], ".", "tQ"}]}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Diagonalising", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tE", " ", "=", " ", 
     RowBox[{"Eigensystem", "[", "tAD", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.941187143294359*^9, 3.9411871943191223`*^9}, {
  3.941187955259857*^9, 3.941187973569586*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"054e33d4-249a-4777-a8a6-6240cc55ef27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{"tE", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", 
  RowBox[{"(*", " ", "Eigenvalues", " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.941188234456024*^9, 3.941188238135508*^9}, {
  3.941189371176573*^9, 3.941189377866557*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"71364e67-4d22-4954-932c-77b6e4452d9b"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.007333333333333334], AbsoluteThickness[2], PointBox[CompressedData["

1:eJxd03lczFv8x/GxJRFdoWwJIUrihmz1lqUijLVclSmt2qZ92r8z06yJ7Lmo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         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.007333333333333334], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJxd03lczFv8x/GxJRFdoWwJIUrihmz1lqUijLVclSmt2qZ92r8z06yJ7Lmo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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0., 881.}, {0, 7.275224571986778}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0., 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.007333333333333334], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0., 881.}, {0, 7.275224571986778}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0., 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.007333333333333334], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.007333333333333334], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Point[CompressedData["
1:eJxd03lczFv8x/GxJRFdoWwJIUrihmz1lqUijLVclSmt2qZ92r8z06yJ7Lmo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          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0., 881.}, {0, 7.275224571986778}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0., 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.007333333333333334], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 881.}, {0, 7.275224571986778}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.941188238483938*^9, 3.941188937617555*^9, 
  3.941189357358507*^9, 3.942135592536768*^9, 3.9421418478041897`*^9, 
  3.9422127273233833`*^9, 3.9422138098301926`*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"6eec46a9-c173-bd4e-900f-c4dff0a08b92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "lowest", " ", "eigenstate", " ", "is", " ", "long", " ", 
     "and", " ", "corresponds", " ", "to", " ", "the", " ", "protected", " ", 
     "state", " ", 
     SubscriptBox[
      RowBox[{"(", "\[CapitalLambda]", ")"}], 
      RowBox[{"-", "1"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Psi]", "-"], ")"}], 
      RowBox[{"1", "/", "2"}]]}], "|", 
    RowBox[{"w", ">"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tE", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}]}], "]"}], "]"}], "//", "Abs"}], ",", 
    RowBox[{"PlotRange", "->", "All"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"PointSize", "[", "0.01", "]"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.941190405005329*^9, 3.941190459690069*^9}, {
  3.9421346861380243`*^9, 3.942134691793426*^9}, {3.942134724489444*^9, 
  3.942134750617242*^9}, {3.94214173137187*^9, 3.94214173185408*^9}, {
  3.942212303314726*^9, 3.942212404751346*^9}, {3.942212465949997*^9, 
  3.94221250646644*^9}, {3.942212823613859*^9, 3.942212877583544*^9}, {
  3.942213069519293*^9, 3.942213072423279*^9}, {3.9422131649020557`*^9, 
  3.94221318413035*^9}, {3.942213254228878*^9, 3.942213260192999*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"c4ab5dd7-4e12-4bb4-93e0-266231cba7a3"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.01], 
        AbsoluteThickness[2], PointBox[CompressedData["
1:eJxdWnlczen3/9iThhsxWSYX00yyhUGpdEqUkDZatNwUktKttCn1ab8tuIOI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         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2], 
              PointSize[0.01]], 
             Point[CompressedData["
1:eJxdWnlczen3/9iThhsxWSYX00yyhUGpdEqUkDZatNwUktKttCn1ab8tuIOI
qFtCCHcQydKnbEnlRtTY5lqiLLn2rP2OcT7fV/O7//R6d55zzvM8Z32ezzNi
SZDD0q4MwwR3Y5jvf3/8VGbMQ9c9oRqFJvQP2DRu/4tva1PNfkA1UBYd6fG+
dA/RBTBk/Hf6VqJrwbJB08tym68Q1gaGG7F7v90wGj8MvAvMJsXl5hNdCNGh
XlfOBlYTHgkQmZP5VbiXxv8KxT+Z2IFdFuHfoOnf+eyl8XqwT5F05967KsL6
wPxWy+of/ZPGjwXW4Uz/0hwejwdmflJVPwd+fQYgG7Z3cvTvSYQnwqSTWvti
PQ6SvElQ96++S4QnA2s2o1fN1Sga/wdA9zEgfL6B8BRgHg3dlLsnnvBUENZt
vTxasZHwNJDtu1SnfSidsCF4/Lsff5F8I2hNv/pNp+dFwtNBkHDk1dl2CY03
Bnaz519HQ9MIm4Dy97wp+u/5/TEFsPv6d51OMOEZoPQzzjT+R0TYDCDrnO+w
m4mEAdgM17yJdYRZAEHL235m64+RfnPQ+Bef/4FZcygKG+35yCeF+C2AnXXs
oc2WVOK3ACbp23N1/XCizwR24PpL6ZO9iD4TlB9+TzjbxPNbQkvC+5xlQ3YQ
3RKY3HnNZ53tiT4L2KpX3ybeCyD6LLjyrz1O0Pxmg8GsISO8Bp2j+c0G5qdj
VonFpI+xApi81XNvz7XEb4Xr7dJWd5bfL2tgmj7G2z+3Iro1sJqPdSp9WKLP
gRrp84Mx9luIPgeY8xPNNdpsiW4DjEtb8brWFURH/Pam9/aDvL3mAjv9zFP7
6gSiz4XYf/29jOY/Dxz/tX8FzX8esPLdtro3Yol/PrBz74oqnpA/sfOBqdr0
vtt4P6LbAmOza3ioSQjRbYETtJySz4gm+gKAusSltqKtRF8Aas9yVbHX1hDd
Djhbta53ymj+YAeMzpNfspbPpPF2oKxQ/d2tB+nnkD5wSdqJW7OJ3x5M/o2X
Mz/mD/YQ3eE7M+83jtZjD4x7zWRH/0XEjzgkVT3EcxnxOwBTF1DZv8d20u8A
UpM7kwJ8NpN+B7B7We2VuZfsxTkAjHG0ZGr5eHME8WLFMMfb5E/gCDKu2+V5
R5KJ3xGYGefjzIdsIn5HYLOtTgQqg4jfCeTfpnlsjJISvxMwf33Ycemf5cSP
uL5vVc5m8gfOCVifAcnOTZ7EvxAks/s+9oum/YWFwDToP69y5u2xEJQjCkz2
iWk+3ELgAq5qnrpB8cIsAua2w8n7V7yJfxGwB0Y2uK8wJf5FwN2oF1+0jyH+
RSCzqrS0PU/6GGdwWfjx5dtkymfgDNCL+zJ79mridwa7+pBRPQZQ/uGcQdiS
lfN5fz7xuwDTy5f7ab058buA0NWjQ6v/OuJHuqpYPdqQ7MMh1vr0Tc+F929X
0LZ/UX45sID4XYFx3XbCK5X2i3WFpYNPvnzRYz7xu4JywharBIafvxuwbX6l
n7dTfIEbcB3pOmEhfLy5gbI9XWd+wk7idwPx7JlaaoPPEP9ikJvObJBcPUn8
i0Hp32h6XnqU+BcDs6bxjPxFGfEj7j62IOYBHx/uwNSOKVjSi/IluAOb0Mdh
7731xI/0SeOsF87wJ37EXWtevTPfT/wewKmuvJrqdIj4PUByJMh+qzflW9YD
mJZx09pkecTvAaAcN+1QDe0n4wncdeXKis28/3sCXFCuHMgRZj2B6bNM9k/q
NuL3BPbZUlmeJuVLxguYMvsboxfx/o+4e+H+bu/4fOcFq1s2aoxK5+PHC5qe
bMxcdyqb+EXA5r66qVlJ8SYUAWx/ddNjdS7JQ3pZRa+eU4lfJAJmSWI/VQyf
jxCrzuTnPyO6DLHyTH7WO14f8sdJ+ugepPUoES+R9Bm8iLe/N7C6JdOV/9B4
IWKJf5jqHMU3eIP8dNnr4AHkjyJv+LLY42MfoHhlvUH4cXD1gIjdpN8bRO8H
V795to/0ewNXH270qJnkK1F+TbjRAWe+H1gCtlxXt2xPynfCJbh/wqfBz6m+
AuJewqdGbbS/oiU43zeN3Xvz+QnxgDeNkkaSJ0O8lNOsjqf5cohncJqVeyj+
lShvav+LBhV8/+ADjMRGe2a1C+n3AXb9LvfBy3JIvw+IMne5vzhD9hD5QJdl
fnsHeNN6WR8YudRvb/8+tF6ZD3CtWaEbO/h8g/IujnlS5071WOkDMNHVsiCW
8gnjC2DkarmKjSP9vsAENO743N+H9PsCe++Q0YmxDqQf8arcqW0txM/6gsAt
d2qljpj0I//hnubzdfh84Qtcbk/zzGqytxL5G7quCvCn+GaWAnOy66rVfxAW
Ih6wf/m3PRSfgFi+L3dFgDvpXwqwxrPZch5fz5Ae7dl8r4DiS4b0Z3d27npH
+8UtBTasra7Lw12kH8dXf2xLWM/n/2XARpw95TKT+h8h4nnPhUYVC0n/MmBM
m8zd+tqQ/mUAW5cP22YYSfpx/C9XDS0+LSH9iL89zTIpoflziFueZnVvIaxc
Bvp1z/R0tfn6uRwM/wiytr9K/iNcDtzSe9KbFyj/wHJg6yem5R/i4w/p5RPT
6vdSPmcRV2Spa82meJDheJcxA89nkf9yy4HZPX1mSxr1E0rEw59r5IcuJv1+
GN+vLb0P8vvvh/nkteWxo3w+8gOQR/b7aE76REg/HNmYVkv5g0Wss+DMk999
ST/ipp1rgo5SfeQQT7bJe/iK6qES8VSbvKMLqD4xK0D50Lmr31rKv8IVmE+c
uxqupPkC4ndb/P6wziT9K7BebPEb34fWx64AWUHd3dmaZD8ZyttVd/f4Mr5f
Qf7Z/cofOgSSfsQFqf9ctiB/ZfwBNj9ecPsNxbcQcc7jBXEqqs/gj/m7ctdc
T8pHIsSnKncd16P6xyI2VuU9aw4j/Yhl3bpm6o4m/f7AluREOlpQv6NEeveQ
B3ffA+lfCXKN5eavu/D2XwkCteXmMUMJw0pgPeq6it/y9kfsXtd1aBrVQ3Yl
6jvxQJjfl/SvBPC+YP6tgfaXQ/rIKREd83j9iN3829R1PUh/AECZ9NIne/If
YQCwy0ZsGKxL+w0B0Du03C3QnOiiAKhpiS3Rssgg/QHAFRwRskPpPCMLAFnu
EeGf6/j9DwCluu/r30zJvkrEHT6vH8Tx+x8IzF7H1j3rl5J+xCP3XgvMpP4f
AuGuLGReoN5A0o/0LYWFkR3UL7GBICwuLGzfT/lKFgjKl9Fbyr9RfuYCgb0T
veVuMPmvMhA2Xdc48ErNjfSvApFFns3PxZQvhKsgUrZgt+yqjPSvAsYr/NHq
2yRPhOPHG4c8n0h0FumGr2pVrVqkfxVwGdKoPSKKB24VGLjFLM61oPhSrgLw
ill8TUjymCAAP+v41vfUjwuDQPZHIWf4gvI3BIGevrP/bSPKHyLEhs7+X6sp
PtggyD4/6rPvST7+UV66VXgvXfJXLgi4qC+P5hpQPlEGAbvmy6M+v/HnTzGe
Z17qTtjl+AMLED94qVu+h69HYlDWnnh4M4LqlYEY5LduB1dk8fPD8XsN7+sM
XfUD2yHONbz/m5DOayLEAsNBdUMtf2AxYpHSxTD1N5o/4u7rtlVa0flIilht
3bYtTdQ/ysSwPazhxXiG+OU4nw16gcLufD+L4//UC/Rvov5eIYZ5the6vnaa
S+sVw7X4nd9S9Kh+qcQgGnc2xNiJ4pUJBuHos0f+CqT6KAgGhmmPGPB4Cq0f
sXYPy6mplP8NEL8x/VtjFF8fEQe0+74ZOY/WHwyihw9dThlSfRQFg93b4OKd
52k94mDYsW5NjsrTgtYfDGzHrzsdelM+kyLuprtzZCEfTyg//IxR+muynxzp
5+4Ne/2e8gMXDBd1jlTHFKrR+nF8wfDAyzbkT0rELVaLZX+Rf6gQV1cpVINp
v5gQYG5UKdoTKN8LEF+MXb5yIdlTGAJs0T9/sz3pfsQgBPxXjl5wfgTlLwiB
t138T67eoKD14/ht33/7fpz/RCGQ3RmLQ0A5f+G46b2pX2ZRn4FZZF425Rsp
4oyI4A3WlF9lON5F63FlSgmtPwRsO9+XcCGwqjNWhEDTV4OGbcDX+xDgIsJb
XMPpfKTC+WmbTvEdyPefoaC0n5Zpspb6a0EozD3nuU/aTvcfwlAw74wNQoEd
rVuSc5v6bwgFaC66faUb1UM7lBdrem3mejpfiXB8yvjmtG0U/+JQkO1N1bt9
mF9/KDBD82JKV5B9pDj+y7pLva7w9g+Fms73HfL/hznkv/219Mw1incF4ucL
uDub+X4P8ZMtlyunUP5X4XxTfjV4MIX6S2Y11m+9W6/9KT4EiNWD9Kcp+Xq8
GuZVHKs9ttSV7L8aOONtq/buof2C1cDG1Nr230TYDnG9/Er0OLp/Ea2G9EfH
/JxXnST7/z/Morx/DvTKsyZ7SJF/6vTejfz9lWw16FnvLvuSQPeBcpxfvFvS
qPEUvxyOf+dmrX6Q6rcC5c0t9LjgT/lVieNXZWjqeFC9Ua2GHbdbs4b5Uv/M
hAEcPHd8+H7qHwVhwJyuOLBQg/KLMAwmsbeClwvJfwyQLr0v7dnPkNYfBsJF
RjsHdqP4tAsDtaSS682tdL8jCoNunbE4DLh3CmHJfb5/C8MOa3eE5DjVS2kY
rMq59+hn02Jafxi4NDW9K71L8SBH/SX1d081Uf3lcP4PfimpWEfrVYSBQVqx
g9CAxivDQNbYIRpyhvxBhfxrpptd+ZPqLRMOzKCLlpcm8PYPh4/yMRFOtVRv
hOFg2K/55p1sPv5x/K2Oyhl5fH8QDjKbmfYWM+g+2A7pfrclIaFU/0ThwNro
lF9kyT/E4bBzz+sC426nyf7hkN8ZS1He/OgeT8dQPpIh/67MuGcxZD854jnu
zTUDqP5yqK9pzMbW0WNp/YhT5pScduTPW4jvXR+87ybNR/V9/pJTOmf5/j8C
mHmfvLYnz6D1R4By2eDDSQOpPxZGAFtgcT/1HvEbRICo1ikpPZbyJ0SAKvHq
vmB1mq8djp8x58PlVJqvKAKK2ga/P/yJ8rsY6V80n/U/yN8vReB5W3EjmL9/
kkaA4Yz4w9WHyN9kOL/wJV9kZtTPySNA6PtpS8BhqpdcBGyzOTh3xwXaP0UE
bOmMlSj/RKtsgR/lK1UE+PZpu73gIH+/GQmCL2lmNfm0n4JIYMbnxOUc5ftB
xFWHrT5yTrR+xE4BV7OvUT8PiDeeHurMErZDzAQMs7wxi9b/Hd+uPO5xw/jH
+iNBOUlTuPE47T+L9NP7rF5PpftHaSQMWRv/qc6c/EsWCeIlrr75/HlLjvw+
nzeM8id/5JB/qo7QazvlS0UkiEzcDMzsKB8oka7xt+/tJJqPCrFg0uTrJfz9
ahQwS/wdZl7i638USJtmr028wPfjUcA+q/yi3pXiySAKIMFjz8hXlO8hCnoI
tH5WTKP7T7so6NUZi6JA71RUx1+bSJ44CrjfS3rd7RNK60f5m96l3XlC8SGN
AsXVHcM2TKDzuAzn9/n9tK2OvP0R55+OOuhJ/BxiiUJy8jPldwXiMduib2WR
fZWItU37BglNaP1RIKxwzhBW8N8j1gArONBbpaL9E6xBf8v1XHeF8oEQsb6z
m+UIOt8arAG4PSw9kP++AYjP1T9J/BZB9sfxL2/7D5xO9hQhLh7rMq+E/EeM
+nSu6z+9Y0frRzzFtPTDZbKnFPFmE/V9Y6m/lyHeJm4UzCT5cpTnHf/0/nCy
H4f0iSci9H/h698amNH5PlqJ8zsZJFg2nvp7FWJhe8Gm/nSfwERj/9EWpTuI
7CmIBnayudNXb9IvRDqnm7emmvbPAHHDAd0Vv1P8QjRkf9ybMfU42dcO+dNC
e1wMon5QFA0CofeBin28/aNB8sF47IgA/v4kGt4eHhIS7EH5RIryTvQ+LF9F
+UKG8ko/1IlX8Pkf8dw8W3tdqo8c4qzyfuvPkz0UOL/NE4sLrlG/rET8cpfq
8y7qZ1WI7zzUssum/pWJQXlG+zelUz0QxIBsVc6qy3w8C2OAeVo8Zdctkm+A
41dGZ6W9p/4QkF7cqLFxAuU7O6TrCWy4MIpXUQzAw757buTT+sQxwGVLjxzb
TvZiY0Dqb3TauYT6IynSJf7hm23p/C1D+U7KmEyYTuvH+U2YO9yb91cuBpSb
I8xmAR//MSAs2FnueZKwEueTMcP2lBbNX4Xy3ukHTQjlzz9rga31v148keqp
YC1kOj/b864fjReuBaZfeJkpS/2GAeIZ4VZzutP3F1iL5y29kv6FfP5D+v3G
3LrRNF6EmJG2nfR/SPlvLfg1ODUGqfP3l0h/HzvZqzedR6VrQXRyrPDMROon
ZGtB1pAv3GhJ/i7H8ZWDv225RfHFIXZU/zB+EcWPArE6+9O+o/x901oQn/D7
qUGL/E+1FrgRL5rfpPHnn1jgRt2sKZ5D95WCWGD0apVjQkmeMBZkPRtCvn6o
ofXHwqHO/TzEQmJnbBcL7OyFLyZspftIEcrfOPx0+Ua+/qN8jVHTR1rx9S8W
RK5ay4470X29NBacOvfzslhY0RnLcXyPiQ26X6m/51BfVLjf41z6/qBA+dG5
Q9wzCSsRx5V5++aQf6tiwaZzP8/EgWlnLIgD7hfdEp+Z1B8L40AkblhXc+MA
rT8OZNjfn+lD+iEO2C3jm3+7zPf/caDcm1r0RYvGi+LQHjGvR+TTfbwY5bet
s2q9w/t/3H/7eWkcVHfGMuS/9bX0hhrZR476Xi/gTo+l8x2HeM0V37++UD5Q
xIEw6Vf5oq/8fQfyG+jd6hpE95kqxE2n9rnnO5P9WRAf17tc/DPlBzX2e3/f
9uwz3TcJWGDda21lCrpv0mYBfJuax9lQPRCykNq5n9djIaUzNmBBde9Ar642
1J8aojzd6a0Bx6h+AQuK2bvL3t0r+oGtWWAi3JKGrif/tMPxb9ys3UopHlwQ
51if+mMy/z0Axz8dNEoriPoJPxZM7rQujH9E8sQsKIvPHT/1mPr7SBxfW3Eg
kb9/YVE/eyvf6Rad1yRILwq07jaMzrdS3J/iHTef2FD+ymb/29/LWOjSGRex
IHqrEOZvofOMHNcfb/Ny0CGK31IWzs0Lej1mmZzsx4LB9aYpkUaUj6pQf2NL
mxlD+UGBuMLYv9dqWm8Trj+z2MHChuqDkgU7RYfo/CXqD1pw/KPWLxpW9H1a
heP7+xSciKZ8386CzskxEUVvqJ4y8dCi2bxogifpV4sHpqOj8mk1+acg/nt/
X3+oks5L2khnSzWTX1P9FMZj/dAp35tG69WLh5zO/bxBPOR1xobxADbRPWoe
kj8B4t2ZcW//JH+wjgeltXtzwVuKX7t44BQjtw0xpHzhgvrT50xJmkXrF8V/
X2/mHRnx+yFeckfzne4csj9ik465mwzJXyPjoXBnpnNlGf99DumFFvdz/qb+
XhIPqhqnJH3+/CiNh3bs741vUXxn43qN5nx4aUj3YbJ4EGF/v1eX7p+LkP5Z
89nbz1Qf5Sj/oOKGeRPFYynSZ8QHtfrw+QvpdpJXm/bRflbFg9zv06Ab+tS/
KeL/2883xcPm//T3yH+8VbYkmvy7JR7U1O/kOS8h+6riQfopzaw+jvS1f9+f
qR175lN/zSQA03LYykiT+jO1hH/7e9kRqmeCBOC2nx5q5kDytJGu+v3StDfG
ZH/Eu3N//TOH7KOXgP2bmnzjC/JHA6Sf3Wd1JJzuAw0TQI+DtWa/8t/bE8DP
y9W34ifqh6wTQLz08wazd+TvdgkgGtzP7rk3jXdB+dPdDLqOoPOdCOUv2zTf
YQzlMz/Evbdt+/gL0cWIB/k79Ioj/4hMAHnj7LX69Xz9RXnDz31xm07+JMHx
iR4pFn34fiQBunXu57MToGtnLEuA6hNRHRcek7wi5B9V0qvLMv68mgCyi58s
l/ag81VpAjR429Z1kfLvCVB//OecxoPUb1Qh/47TUc0M7YcCcfqEiLpx9P25
CbHXpA+G+rS/SsSBhjp9P1N9a0F5CYcHRfHfL1Xf+W90v8rR/NoRn5LbdbnG
vwdKBGaks5vJOsqfaojPGm2+5kL1RZAIdg9a3gSNpPlqI73oxA2T3uQvQsSF
rdfnLCd5eonALnHdv7KWvy9NBG6yaWnGPDqvGiaCzFwnWbWG4geQvlHcOM2A
8qM1ytOMf2o0k+8nkT7pxLToeurPXBJheuf+XpQI1renqW2Npf31SwQY2F4Q
EUr312KUN64tqqMbnX8jUZ6dYOHr2fz7BKRXPXI8vI/8V4KYObzF15zuj6WJ
oGjfm7HamM//iaCKPMSdPkrnRVkiCHW9D1iNo/guSgTtLjpbuilIvjwR7hwZ
MilwFu1/aSJElvU+rLGZzqcczkf+oe5oCPW7VajfPs/WdC7ZV4F4R3k/i0Vk
zybEdj4us+STyP643iGjv8Tm0X1FC9InDXv2ZBvlexXKt1n/tHoR5ad2tE/Q
7dUaQfTeg0kCttF15aENtP9qSaA6cmbIzK+0/4IkYHIaNVpCqb/QRjxSYOO0
jvxTmARC7O9zplJ+1EsC2XbpkWs/03oMkqAd+/snw+l+xBDHW00xzqjj4x/l
9dyxwf44nV+tkwAmzx2+O4LqkV0SKLZGmB15TucfF+TftdPr4HmSL8L5D147
LDuR9ssP5bXqB+X3ovolRvzY//rbcTQ+Mgm0z96cb5ZL/sciXd347sZJtD8S
xJbhVh/1af+kKD9ar6SljPJfNuLuAQuuHqb8IsPxtpqza+WU34qSwGDnvkPn
+O+Hchx/4J+a1rO0X6W4v56DpJF5/PcppCvyhRYiircqlPd08Le+F+h7pQKx
ufqH8FfkT02IX5WnlB6leFImgbTc72BLBfX3LUnADXrR7PiG8rcK9xP7+9Wn
qX9qR30W2ytOrOHf5yWDY+f3nWrJwBhmbb4wjfQJkmF2eISugyMz9Yf9k4Gt
SpOE3aD7WGEyPBjX6f2nHvLLgseVPqb9MED5nd+DGiaDNOeYSv3acbJ/Mghd
vi2V3jlB9kd+QfvbcYV032yXDC6d34u6ID3HaUVWOd//JUN45/ejfkgfYZ0X
qEf7K04G5djhOn9I6L1QZDJw9R5N8Df//S4ZZEUxR0ZYnCL7J8Pbex82aNZR
/yFFeVui10dok32yk6G88/tTWTLA6heu9TepvhYlw+7O71HluF8HDwzfcoT6
nVKUV9q/V+4e/vyaDKo3poX/ew9ThfTBEb3+iKV8pcD9SU++9msF9adNSLcd
MHDTLf57KuKn2uPE1dQvt+B8oucvatlF+lSov3pJo2EMxV97Mpj+531rCjDW
U4PX7yK6WgpUdX7vKkD6AcGm6fPIn7URy9+UDdDh3wulgHRyfNYLf7pf0UN6
rvRlw1LaX4MU4NyL5j7OIH8xRPqVJC+NcrrfAsTrW+L97pE/WyM+Ujxx0N+U
H+xSYPNPi8/X7qd+2SUFZGOf7so8QPJEKcAOedlhPILyjx/yZ6mV6fSifCxO
If+h82Mk0h/9/XSHK/V7bAo86/zeVpICwt/DHp37meYvxfmnHnfMyyf7ZqfA
6WqD12NH8vfzOH7g5drF60h/UQo8/fV8mOs48h856tMQjG5YR/pKEV/Kjja5
RPmHw/n/tla+fgH1G1UpIHr+waisheynwP0NDsw9P4f4m3B8jnGTvyl/vkV5
Xw5sfsfft7WkQCSzT/+PY1TPVDj/mOwPyvVUb9pxvE2Txu1u/PefVOjT+b2v
WipwaRZtFz6TfEEq9Ov8/lc7FZi8sd7rFvP3wzi+oNv8n+eQP+gh9lnsF/wX
2ccAx8cLdbbtJv8xTAW2Z71iZG/+/JwKyvPfHMPnkP9bI73p8gNnQ7KfHfIr
30RVPV5J9k8FvQ9npEdraH9ESK+sNdUaT/2BXyoYbhg5aedLsp8Y5U0LGN6z
ls6zkTj+ze7o1pXU/7KI1R0e+UTRfZ8E5//++jZpMuU/KdIHfh6rfZP6x2zE
nGOX1GZNsn8qwKXJ7uUZFJ9FqXD5P9/rUP+9kTvOt9J+lqb+970yh/IS9jSm
Scm+VSjPautL4TCqvwrk79h+YqqYzl9NOL6tdvtVNdpPJc53Z1N9/2u0ny1I
t7n/e2Ir3b+pkL98rZZlOo1vR7ra1fIeD/j3txJQ/ewcdNmf+NUkwAQ93Lhx
AZ//JeDSxSvMsCfRtSXAtZQXxhnx7/VwvFyf81NQP6GHOLW6f88Sel9igDjY
6s6fplT/DJHfdPnp/93PAdJTzIskv/D1XwLus+tP3XIk/XYSYONmLeieTOtx
QTysYf2n4dSPiZDf8vVPjn3pfsVPAvGd31eLkb7oePBVbarvkRLKB/x7awlA
F7F18QKqJxIcP8R4jLMX/z0e9ZkM6WlrRPc52Tj/k1Oquz0n/5Ihjp2145cx
5O9FyH/Nrffc09SPyxGLLTra1ahfK0XMuC7Jmkbxw0kg5uYoS0M3yr9VSH9f
1Tuafz+jkEB7tkbN8GCiN0lAotXWseYx5Vslzm/QjSunr9P6WpBf1FTd/09d
sj/Sj42taYvh4x/pE1tTPwzn34+mAZsYY2mRRf2BWhr6R8OiJfupfguQPmJg
knEA+a820u0Pph73oP5BiPSy4F71TrT/eoj/cpg7Cvj3Ijh+YVvWuULSb4j0
Jq3hJu78e980+KNzP2+N489dHrmR76ft0iCq83tylzTgZMs0PBqoXojSQGjU
7+tBY/JPvzSQqq8ve11K+UScBmr/NHjolVeT/dPg0Jin7bf+vEDxnwYGP08x
Vj9M+VySBrZp+518N9F7AynOhym6O2T51R/3t9lpAHMygnMraf4yxAcvrMuZ
ydd/xJ7LC33saX/lOL+v/b5YzaF8W4ryrLnoT3/z/R/qH/ZGQ+JJ/FVIL/K2
bnSg9/IK5Ncv8XKvo/vTJqR7zjKZKbYm+yPu/ybibV86f7Xg/thOTn3YQPpU
iNMr+y7ZTPracTxnVpZZyH//TQd2Q9rdQjXqF9XSgfE7Zxg6jf8elg6i5leD
zYzJX7XTQXr06UaDTPo+KcTx7NilCV3oe45eOsjmcq6TP/D5Px1gV9S57vx7
MkPUNyer+2E3/n1dOigKR74y2EP+bI3yFDuCppby/X86iM8XBLeN4M9/KM9h
eo/SQj7/4/jfuOAhx8lf/BDX63XV9KX7FzHOx0uUoldG+TQS6VnbLubZ0/04
i3Sf5v2TfYkuQfqaGw4V6ymepIhFD4qMneh+Jhv1D8qaG+7Lv7dC/krlIvch
fP1PB6VF44MpHZQ/5Eh/OGFcSTe6nylNB+6vNcfcjvLf79NBVTSypt6Z7FuF
+r5sWOedQPlTgTi60vr5Gcp3TYgbamtmjObfNyB+vPDcjAu0Xy2IQxf2tT3F
f+9H+/W1LN9oTeeD9nRQu2D1/uZC/v1tBnD9b8knxtJ61DIw/j8fuTmd/FeA
uGjg8ZQosp82Ymb2wbfT6T5ZiNiu3DjEgT//I3apsr3Av482yPhe37LGtNB+
GmYAG1m6qOt9/v43A5QfwzYf20n1zToDVC+vHriZzcd/BrTLvgw7m0b51iUD
DDT3p3bo8u+xMwBs47XnV1F/7pcBAyoEO1s2UTyJUZ/WwgVueZPJ/hngnvu0
8eNE2g82A8LW/OL8TyTFiyQDdg792Wn8qhkm/wdmYHiT
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 881.}, {0, 0.217944947177034}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 
               PointSize[0.01]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 881.}, {0, 0.217944947177034}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2], 
              PointSize[0.01]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2], 
          PointSize[0.01]], 
         Point[CompressedData["
1:eJxdWnlczen3/9iThhsxWSYX00yyhUGpdEqUkDZatNwUktKttCn1ab8tuIOI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          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0, 881.}, {0, 0.217944947177034}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2], 
           PointSize[0.01]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 881.}, {0, 0.217944947177034}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.941190438288932*^9, 3.941190460480922*^9}, 
   3.942135595677605*^9, 3.942141848064461*^9, 3.942212727603029*^9, {
   3.942212824174219*^9, 3.9422128778832703`*^9}, {3.94221307041876*^9, 
   3.942213072998686*^9}, {3.9422131654139175`*^9, 3.942213184369749*^9}, 
   3.9422132611634655`*^9, 3.9422138099389706`*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"3771fedd-7a4d-2641-81bc-099089862939"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Here", " ", "are", " ", "some", " ", "more", " ", "low"}], "-", 
    RowBox[{
    "lying", " ", "eigenstates", " ", "associated", " ", "to", " ", "long", 
     " ", 
     RowBox[{"magnons", ":", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"The", " ", "state", " ", 
        SubscriptBox[
         RowBox[{"(", "\[CapitalXi]", ")"}], 
         RowBox[{"1", "/", "w"}]], 
        SubscriptBox[
         RowBox[{"(", 
          SuperscriptBox["\[Psi]", "+"], ")"}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "-", 
          RowBox[{"1", "/", "w"}]}]]}], "|", 
       RowBox[{"w", ">"}]}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tE", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "8"}]}], "]"}], "]"}], "//", "Abs"}], ",", 
    RowBox[{"PlotRange", "->", "All"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"PointSize", "[", "0.01", "]"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.941190405005329*^9, 3.941190459690069*^9}, {
  3.9421346861380243`*^9, 3.942134691793426*^9}, {3.942134724489444*^9, 
  3.942134750617242*^9}, {3.94214173137187*^9, 3.94214173185408*^9}, {
  3.942212303314726*^9, 3.942212404751346*^9}, {3.942212465949997*^9, 
  3.94221250646644*^9}, {3.942212823613859*^9, 3.942212877583544*^9}, {
  3.942212972052908*^9, 3.9422129805629635`*^9}, {3.942213028670849*^9, 
  3.942213034363552*^9}, {3.94221314543416*^9, 3.942213147213415*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"a009f6f4-0165-474f-8418-a472000b5f7d"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.01], 
        AbsoluteThickness[2], PointBox[CompressedData["
1:eJxdm3d8jFn7/0fWEmUZS4iydtSNPnoQ8lETRIwgBgmTiHQy6ZN+z2QyLawJ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         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2], 
              PointSize[0.01]], 
             Point[CompressedData["
1:eJxdm3d8jFn7/0fWEmUZS4iydtSNPnoQ8lETRIwgBgmTiHQy6ZN+z2QyLawJ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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 881.}, {0, 0.25622942027317347`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 
               PointSize[0.01]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 881.}, {0, 0.25622942027317347`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2], 
              PointSize[0.01]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2], 
          PointSize[0.01]], 
         Point[CompressedData["
1:eJxdm3d8jFn7/0fWEmUZS4iydtSNPnoQ8lETRIwgBgmTiHQy6ZN+z2QyLawJ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          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0, 881.}, {0, 0.25622942027317347`}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2], 
           PointSize[0.01]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 881.}, {0, 0.25622942027317347`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.942212982074381*^9, 3.9422138100392914`*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"c8e48739-7456-5f44-973c-f8cb054702e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Two", " ", "superpositions", " ", "of", " ", 
     SubscriptBox[
      RowBox[{"(", "\[CapitalGamma]", ")"}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", 
       RowBox[{"1", "/", "w"}]}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "/", "w"}]]}], "|", 
    RowBox[{"w", ">", " ", 
     RowBox[{"and", " ", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalGamma]", "'"}], ")"}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{"1", "/", "w"}]}]], 
      SubscriptBox[
       RowBox[{"(", 
        SuperscriptBox["\[Alpha]", "1"], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "/", "w"}]]}]}], "|", 
    RowBox[{"w", ">"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tE", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "9"}]}], "]"}], "]"}], "//", "Abs"}], ",", 
     RowBox[{"PlotRange", "->", "All"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"PointSize", "[", "0.01", "]"}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tE", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "10"}]}], "]"}], "]"}], "//", "Abs"}], ",", 
     RowBox[{"PlotRange", "->", "All"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"PointSize", "[", "0.01", "]"}], "}"}]}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.942212720803165*^9, 3.942212816880649*^9}, {
  3.9422131013995037`*^9, 3.9422131100830946`*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"a7bf0d29-6ce5-9c46-b3b6-a323e880a4ed"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.01], 
        AbsoluteThickness[2], PointBox[CompressedData["
1:eJxNW3lczOv3H3vWJpIoGls3JEWUpN7WCqXFkoqmfdEy7dM+zUw1UyiyRGFk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         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2], 
              PointSize[0.01]], 
             Point[CompressedData["
1:eJxNW3lczOv3H3vWJpIoGls3JEWUpN7WCqXFkoqmfdEy7dM+zUw1UyiyRGFk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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 881.}, {0, 0.2519199848886181}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 
               PointSize[0.01]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 881.}, {0, 0.2519199848886181}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2], 
              PointSize[0.01]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2], 
          PointSize[0.01]], 
         Point[CompressedData["
1:eJxNW3lczOv3H3vWJpIoGls3JEWUpN7WCqXFkoqmfdEy7dM+zUw1UyiyRGFk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          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0, 881.}, {0, 0.2519199848886181}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2], 
           PointSize[0.01]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 881.}, {0, 0.2519199848886181}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.94221311270343*^9, 3.9422138101551914`*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"9e246dae-4608-074f-8f52-29622cc1b26b"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.01], 
        AbsoluteThickness[2], PointBox[CompressedData["
1:eJxNe3lczF30/yDkyTL27COVECZLhfBGNFmHSIqaSvs2Wqd9WmaaFoztKUuM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         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2], 
              PointSize[0.01]], 
             Point[CompressedData["
1:eJxNe3lczF30/yDkyTL27COVECZLhfBGNFmHSIqaSvs2Wqd9WmaaFoztKUuM
tewjIYRBkS1DluxDSZboUcj++3x/nc/3W//0Op17Pueec+49933OvQ32CFnk
1ZrD4axqw+H8z+/mn/qp//9Xjs6G/oCX7ZJyttdsa/47Rx/7suaqjYf7Ec3F
OP/TAw1MZxHdA704DWPMEs4SbYgZOuE4n9ETiO4Pzq93r2fEPprSTPOQNy+g
3HtBIPGN8G3cFuEWaQLRxmhjcuqUebQF0abwKyrhDPAdQ7QZWh1K5oe08iZ6
OObV8mzeJgwm2hzh1S88C27LiB4FnzeL5r/JOUI0H2Ef4x921htGtAUW2crj
hg6bSvQY/DuO90axyZPosfgdEf3zSw6X6HFAXpDM2DmL6PGYeJQ39si8Q0Rb
QvttR9tzFYZEW+HHeru0VZ2NiLZGt45f1hbOnkn0BPi4nzq9s9Gd6IkwFRrr
i3NbET0JdT1XPysXryPaBvnHMpMj+AeInoxLB/TGyIcYED0FcZ9nP5rm2JHo
qRC0qV4y0b0L0UBlH6RYbunTTEuBYr2+bp1fzib+NGTFTxtely4i/jRwjzyQ
PKlvoPhNR4LF4XUlhRuJPx24MfbGlbH5JD8DnZ28XJY0/G0eL52Bjs4Jo8yX
sPK2uPft8a5pYb1J3hajOs//tOlfDsnPxL+mcbnteV2JPxOCGMmbI1OFxJ+F
jSWyqYOWuBJ/FhQTvh78O+QNfd8Ok0qnVwf9zCa+HYa2GeEyZME+khfg12UT
mWYVzUcqACLKF5a8ekvy9lAu7V18ybofydtDc7Vq0mqXRuLPhvL25WuSJzUk
PxtODZclJY3s/OegaU54e/XxNiQ/B2O3W33b1NOB+HPhJ/AK6LjehfhzIbq3
y8DlCbs/5qFmj2V6od1W4s+DSR9D82txe0h+PlSt9L15y8he6XzoL4q4OzhQ
j/gLoOYailSL+pP8AoSHcC+79mPtE0JZuruH9tTLZhpCOJ/YMTOvzT80Xgid
Q/Ud2ZknzXyNEFeqBBH7zrLyC3Gjvbsg+uOS5vFYCHvh4HpxiRPJL4R0ruiS
xaKrJL8QMTOKPz3dtp3mtwgcx+Ef1hbtIvlFEMdcfqjrQfZLF2HMj108wUja
b5pFCLe6enJnAMWD4wAYvdtdPusZzd8B6nkHHvx3/QfJO8Ape7LpoIudSN4B
HF7A8EwvLc1/MYQfpLBuekjyi2GD0stl9Z9JfjHMCwc8mv1XRfKLwbPtU21+
7ALJL8Evzou+1wf0pPkvge2Ca0871NF+ly6B1KIgxrvnDbJ/CYqvv0vZVsnG
xxFzD2r2W2yi+cERmmnFfcYvvkj6HZFjlrg/tet/JO+I/vaqiK6an6R/KerH
tV+51ric5r8Uhb/fr9/jzcZvKaRHalbIjuwl+aUwFZWtsbH4TvJOqIxTXflh
+ZvknSDtOjRr39RzpN8Jta+tXDoMqiJ5J3DaRUSMvvCK5JdBLXc6nvCY1h+W
gWP8qHvW0TKSX4Zh2dn7uqxYQf5bhvU2Ze3GJZWS/c4oOHNTcXJpCdnvjGOp
4aUX1+TR/J3hcqDz2g0C2q8aZxx67DgwdcglkneBQ5Wst8jsIsm7YI9b7tp2
whCSd4FS7py8zD+I5F2gL6g52cedzc/Lsa14q7hfJeVPLIfNB70HTgL6nnQ5
NmxLH+C/TEPyy3GgonFsoyd73qyAbYOxx+XKlSS/AlfmZyVlOBSQ/SuQU2qR
V2MzjeRXQLS1zYPr/iB5V2RVqVb2H6UmeVfYTvONNNtG55PUFRmHll3NjWT1
u+K+wO7be5MLJO+Gbbei+9cb0nkBN3hXnlxeGuFG8m7gjXOdu6vgK8XPDapR
eX2c45oofiLUjhh74VY7Wq88EbieedcUlex6FqHsjWayZWfzZlokgjiyotvH
78Pp+yI8DHTKNHx/rJlWiVBjt+Fm+wayRyMCuvWpS11F89WJsLYmcmHe+XM0
f3dI2jVs+BPvTPrdoWxz2cSuaSnpd4fvsuq3z0wpf4rcURmc3SFayeZTd8TY
IkhzoQPpd4elXVLU7H7tSb87vGxmm7a73Yv0uyMzwWd23VaiOR6oyfiUHViZ
1+wPngdUk989OxVUTevZA2icw92ked5MizygXT6kMSL+OOn3wOsXQdsPhhSQ
fg9YNFk2FXQ5T/o9YPzFaWtNSDHp94B1Soli6azFpN8TtRseZlRVLST7PSH6
nHDvmy3ZA0+YdWkS/mdBtMgT+e96auZu1yf9nhDUOfj3DGpH+j0hbBz9Wbb8
D8Wb+X5B15MVlXQe6TyxPOOwe6ZJHcV/JZ4+dlMvifxI9q9E7X6TnqNVtL+x
EoI1Qx6PdHhK9q/EloMWh4cPofUjXYmNMw2k3xd+a6ZVK2Hm+nyO8+dCsn8l
Ti5Z/ilYS/7SrUSYN3ev4XnyB8cLx90P9ZPyCS/yvHAw9+mo0RXzyH4v9At2
6PXCxp7s98KJfw/KG7p0Jvu9YGK+VMJNp/yp8oKw/YmiroMI72i8wL//dnCf
TpQPdV7gzPG85lNYSvZ7Q+nlHjDjvo7s94bZiRprcx86P+CNjv0T9PaOIlrk
jZup6++O603nv9Qbbxunzy7Jovys8saV0gPjCnYQXtN4Y5SRg7z9BNb/3rBy
MxjQr7Uz6feB8GjPfq1nsvp9cMTbNnLAVPY89kGc4rz7hkUnyX4f/FdVmrh3
wAmy3wdXZG4NbyLIfyofyG/F72/94zTp98HuXSOvvR5kS/p9wBkys9/R+Sy+
9cXzU3dbeZXT+crzhb+LKm7iUqLhC83NG7fNOUSLfCFU3nPe/Zv8LfWFNul2
qeOeF2S/Lzj/eI99eWs/rT9f1Gq91t86R/7Q+YI/2XKt0QQWz/oh65VJiNVv
Wq88P0jfLDMxNflF9vvB2jFOEzeYxov8oNpxq8OUKTRe6gcYPEjcNYHOH5Uf
ymxmni7b+pr0+4G3bPyFHbW0fnXM94e/ab3h5gPyvz9Ux85Pnur8gfT7Q7nP
bECR0XvS749HPXLObtpzivT749Jpvpf/CoqH1B9XZ9/1eGlxhvzvj89xVurI
q0Xkf38klrYXfta3JPv9Eb7TrNwmlPInJwAru7gWFn4hfMsLQM7zvkGDFxGN
APTsu7O0KJZoUQDSdjbFr5FRPKQBEDl1cLOtov2qCgAO6c+4f6aI7A+AtMzA
qF0T4Q1dAARLllyvNGTxRyC0Peb33naE8ikvEMLu3QMXj25N+gOx6Nk/d/P2
sus/EGNKJ92Je/2F/B+IVF5T/8wFtB9UgYDz77+b7hB+0gSi5M2lrAeridYF
4na8f4WZSz35Pwiaku7RDpfI37wg6BLW+ewwI3yJIGxvu2Fj/u19pJ8ZH32v
a1+TQtIfBM7+p62Xfs8m/UHIT9KfkVbH+j8Ig952m7ltI8VPF4SVy2auGJ9B
/uQEY/jDPK1edDeyPxiWfSXC0cdY/wfD7m3DpwMLiS8KhkHRQOnsYLYeCYY6
t1ObodsIr6qCwTvy4/Wzk4SfNMHYVR7/9uFjys+6YDhOurPgbEFb0h8CxxX3
qqvmEJ8XglEWldGn7lB8EIJdl3w67qml/CwKwejr/8k676DzSRoC2+j5g/5M
ovioQnB9+WvjSD7lZ00IKs92erf7CuE9XQjMdn4VaydRvuaIobo57rhBA+E7
rhiaa3+7fE1j85EYeoO+a7c60frii2Hzd0OZ+3vaTxCD4xmcG9ZE+03IfG+4
4c3HK2i8iOHzzs05FXiomRYz9NDKssGfTtD8GX0/F9q8d6DzWilGI3dlf6dv
5B+VGOsPWxSM6Eb5Wi2G/sO7nz7bEV7ViIFzmdkrH5P9WjG4AbPG/ZxIfJ0Y
Rnkhc+p2EL9ejPoxRpMGFLD4fxU4nzq1f2VxiexfBfAssxyc6XzkMfSg53XF
l2vJ/lVQPvt63q4VrV+sgtAgoKRJTOtXuIrJL+f/7XKA7BUx8lk9bS4mEx4U
r8KNQhfM0GfxIaNf9nmFbyPVH0qGXjixdqv6DsVzFcQL3A4mc+l8Ua+CZvSy
xvezaH6aVcj4WfxwsquE7GfkTe/FJQhoPeoYOjAe42/dJvuZ+f1XuKDRiuLL
CQVn0YHBbx+Tfm4oNNdLMzfvJX/wGH7x3MHJbcgefihumP0TteG2muwPxZob
FpX+U3Y2x0sYijedVcsvjbhF+yUU83JXRrVpfbiZFocCFXHI2M3i+1D0vfBd
5DyG+iHKUNgGp5tM+3KZ4h+KL+XR2oxJq5tpdSiG3U97lREZRvs7FAFXYu7o
ts5tprWhGPfrzVejGML3ulCY9eldGmw1tJmuD0Wmlflr3UjC95ww9Dg8ufrN
MMIX3DDEninUa7uU8D0vDNKhL3TXelaS/WEo8p6WmTtwAO3PMFSWL3rb0XAT
2R8GvQeS3T23EC0Kw2t3g6W9JxIeFofB3DKh4OwOU7I/DHaRbxWDvAjfK8NQ
6Dc/e9Rmqg9UYUi59CN49Wbqb6jDcH9sWoEmgs4PTRjkXvdHeZ+j/KQNg0qs
qHjiQXhRFwbulfv/ndhK50V9GGo8czjhd9n+Uzi+rsp++c/+HLI/HOPz8/oN
eUY0LxytZ651Pf2F8D0/nFnfARPOzjIm+8PRNyvV+v4ywvfCcFxqq/t7w5/O
O1E4Qopm1ncopf6AOByHats+8+5N/TxpOAz7dPnxewLhNWU4eCl7zdbJaX+p
wiGKK3a+wqP8pQ7HmJ4z3nwqp/yrCcfFh7tSt46l/og2HHcLMkfMExCtC8c2
kxPLtifS+VYfjnMpR9zSfdn8HwFeXUDd3iHkP24E5K3OnvaTE17lRaBWvPnm
X0vqJ/IjUGFxas7Zv1S/IALPYl7XXes3iuyPgGBozOrhh+eT/REY4nflV0Ig
2SuOgNnl/fY3NCx+j4Ay/5lVZi7lN2UEpJEHGzYaUH5SRaDoXmzDd3fKh+oI
XHvaSyLpnkv2R0DBnzOhQ1+itREYvn/FQ6c3LN6MwM3owgHDFtP5Wx8BW877
8ZOT2P5UJKy+TFD/O5n8w42Etdj65yErWj+8SHCu9UwsH0/1Iz8Sp75XTA39
TvgekVjeuqRobRL1Y4SRmBFi99/F44TvRZEwrYtwau82hOyPRGTNPuN3BwiP
SiOhN1yW+eQP+U8ZidkP7W/V/aLzQBUJbnbax985lF/VkRD1zK+rcKTzSxOJ
jW5nbN//pP6iNhIHn6Qa5oVRf0kXicdGEbI24UTXR6JketTMggjW/ig4zdtf
NXIa4UFuFJP/Lw7qsZjyJy8KBb871/d3pfOUHwVxXw+nk4PZfkkUVPcNX/E6
Uz4VRqEyxYT/Skd4SBSFXluyd0SVEC2OQvUbvyW5bH0pjQJXdvn23qWEJ5VR
GLXv0Kn5Nd3J/ijUmdxcVB1C+F4dhYtGYYMPTqX6VROFKb/Pcdo4UH9dG4Vy
g8s3a9h8p4uCy5P9/cMW0Hqrj8Ksh4PvrBnJ9i8lGN2ut3PJV8LXXAk4/CPj
DnYh/M2TYLqJ0KJ74A5a/xKsn3Yl1N6faEiQmuFoYfCD/CmUQGow3WTArstk
vwS6LtIjed6Ez8USCFp/qssTsP01CerP2Kf+zCa8oJRAiSsLvefTfldJ8Kxn
SrjLVPK/WoLKWN/JDjzChxpmvqEWTpzndD5pJagdJDJ5saKCzj/mezcUx4PG
UP6ul0B8JvtDjzds/yoaBofPiEPyCB9yozG07IP7np8sHotG1YDTyx1HE77n
R0PyqdOq3A4sPo6GIvas/E+VGdkfDX737t4P9KifLYpG3COJ/97r5H9xNDQv
dtgPKaD1K42GX/ewa2FPaX8ro3Gp841BeldZPBeNhcIv1j5tqf+ojkb94pNL
UvTYfiSj380yumk3xU8bDYHm09qCRuqH6qKhn1c8cpmU9NVHo4z3p8m5yyey
PwYI1GvD/039DW4MxPFfs0eXUDx5MfC99zB1jYL6jfwYlH3g9dytYPFfDPb8
51M1Op7wqZCR31ze9fwcNv4x4JWVHHV6RPMRxyD8QWP48Lts/RADdVLNj7RT
tB6UMTjb8VPvC69of6hi4PTuhUOnFUSrmfHc9c4v/xffx8D6YWT/k61p/2lj
8FBvFoPv2XozBnHfvtj/us+u/xhsWfEq9EsE2/+MxYmPaZN+/qF8w42F5mOO
/e8p5H9eLJwsD6c3jiB/82Mx77ZdwRaWRizOzxvsdfYl6RMy4z89U/pPITws
ikVl7dvoWaepXhXHwvpOVcOaX5TPpLEoOxHy88p48ocyFuq++FTrT99TxSLH
+e6vqmrKN+pYcPwfPrf67yat/1gIprW9ac/2Y7QMv2LNOEUXwpe6WPBPiPZs
cmLzfyzMBRXDUwbT/ubEoVrT1nH1AVof3Dhs3BK/fedEth8UB23I9nkWhyhf
8Bm++akAt69sfywOmki9vKFa+r4wDv1Ptr2wScjmvzisNF6q/2Ia2SOOg8L/
eModc9q/0jiYeb4qjAkn/yjjUDtlvFvnHKJVceCMObHVt+dJsj8OksyRjyUf
af4ahl//NblhXQDZH4eRZW8m599i6504rIm4/2DKVPJfPTPfHh/Sl9dRfDnx
UMsucd8dovlw47F4Aqe40JiNfzxUT7eMnZpL8eTHQ3TzOS99J/kb8eAZ/fZ8
9pD0CePBtQ/a6yqgeIriwR86b2HyXRovjsc/k7Py9ZTsfRPzvaXL4s2/0v5S
xsPJvr3l4790n6SKh/ifzdkfjYmvjoduut2f1XNIn4aZXzvrkrDP9D1tPFMP
3xy57SjNX8fM783VmLMBxK+Ph6++Xa/yANb+BEgmnxUMvkXz4yZAuJZ3M4O1
j5eAVl1+Oyc7sOs/ATav9npb5dyg9Z+AYoHb0gkHqF8tTMDIPSFvS52pXy9K
wI+8+fqxZYQXxQlYIF1dYviL+vfSBEyYOCxM24/wvTIBkVuXP8kXhNL6T8Ao
k2v3bcIJT6kTUFoherHoE/XrNQm4N7awFTrQ/a02AdWue8cDhKd1CQg8WlhZ
H0X3mfUJGJAyLr7oJvXrOYngbOBLXZ/Tec9NhHqt3Yn3PoTveYmwPl0290Iv
wvP8RHxYnjWwcSfRSETGhb5jygpY+xOhPf7rXvUXOn9FzPcPGW45rUf4WJyI
uBmW4ikJdB8gTYTzZ69ZnYYuJ/sTkXnlyoJ/L1G/XZUI7+8jxalawqfqRPju
ibWKHUz9TE0iuDe6hZzPoftcbSJKYlIrpy0kf+sSYdMqeeroPMLz9Yl43tBt
/tCXRHOkkPwePXzEb6pP9KUw81MH7ZtmQvlQCnm7KJlNPuFdQym8u8k3Fh61
Iv9IUZWeFBxUQPeZZgzf6sSau1V0P8+XQjXwXe7FCrqPtpZCG76EB1PKF5Ci
aW+HI8Pb0noWSGG6YMGtrmaEf4RSLJozbcoxC8LzTlK0N7qW4T+baBEz/8oe
HTkvCL/6SnFmmM+2bVZU74il0JQHuOArfU8ixRbzxQPtJNSvl0qREWs/OvMN
4XuFFMGtPU5Wigi/KqWoLcr66/RpdDOdI8WfhjnZaV3nUHykeHxugH6HC2Ob
6XwplEYxuYaVdJ6opeDU7XVeJ6N6uYih2yUHnTqmof3L6E9TDX68jfBGmRTH
h4pvb+vK4nkp7vpu2NylH9GVUkwY/fnH/qssvpciNaz69/tJtL9rpTD88e6t
uzfh4XopisPH/RQMI3zRxPg7Rfm36jLp4ySBbz3VfvRcygf6STgtn+2w4CHV
P9wklC0OfnDbje6PDZNQbMrJ0Zqy/fokFCz/uM7nMK03syTMMg4daxZP65uf
hGeBAT0yhLQerJMgsjrxS7uL9CMJ2ify173mUn9FkATN5D5/Zw2k80OYBP8G
3cW8MLLXKQlHT7Z/VruK8LwoCZdNL59dzOJ73yTo3H3j68+T/eIk5N8eKHjJ
fdxMS5KwxYCf7TGT7rOlSRhQm/x4QiDZr2D8Ubl56x9/yn/KJODArRlFkYQf
c5LAGeu63/0x2+9Mwmfjh14rHtB6zk+CY2Ef47oZdJ6okzDodlj3HUbUry9K
Ql/Hz92L7HvQ/k3CRfGJ86GN1K8vS0Klc+K85M50H6dNwtztVYVnC2h9VTL2
Zkwcsu7RSIp/Er7dPKo8nE3+rE3Cj8nfbh3ewp73Sbhb8kO69T35o4nxj12r
zOHd2fM/GQvzFZ3jWTyvnwznsqr3hizNTYZ6dEl0qz8kb5gMztC3g+dKqL/M
Y/gv7wf/KqL+oVkyDJ+/zq6yp/XIZ8YvHaBzvUB43DoZKKg4//Mre34m49h7
x5+dXAl/CJIhasX36zGT/Cdk5HMsP2yPONhMOzG0/ejCF3MpX4uSwa0d7D4r
iupl32RYW/3w1J9GeFCcDKdvxY/sRVRfSZIxt+Fij/23yF/SZIxxSY8bX0p4
UpEMXl+fa3wn6r8qk2FgNcVy9ws6D3KS4dhxcZ+akVTPqpLR/7zXeIsb9L38
ZPimyH+lTaN6WZ2MRUUGH7bkUX4qSsYa6+0pP8fTetMk49dj0Y1CFs+XJeOy
21G9CSytTYbZiqWS6c60/isZ+8MPzgpS0XrWMf7vnefy8wGtx9pkSGdfaHX+
NOH7+mTwYzzOlcyk+qspGRv/er2NHsPev6SAt3Fm6fkGyr/6KRDmJ+zoVE34
npsCV5G7kUcV4VXDFAjMJZWN0dcp/inQdHBKPhFL9ZRZChQ9YmsTlxL+4adA
WTrt5D+taD1ap8Dg8VeDyv6Ep5CCDyGF9/u5krwgBZU3Lzv330T1mDCFmf9l
z1cyqs+dUmB02Pb/8L0oBT3aJb7xzCP/+zLjU44f6WvN4q0UbKsXu/Q6R/lP
koJDNRcEJwRkrzQFLm2ybN1YPK9IwecBEflDWVqZAtvizQd5nuT/nBQs7hPa
NbSa1rsqBSr/89FD9xI+y09B2YX4Ha3Psf0Khj8nbetsOc2nKAX1t+9IOy6h
+lGTgqLpGl5uOcmXpYCTP/DDKLtbhOcY+tThuod9aT1VMvS1NN3O8Wco/ino
6F1hpHjG5v8UjBvwM77fItrf9SmoKfGcNsyJ5JsY+w50e5Lwi+67OKkQH3jT
b8ABktdPhWh9+e+Pbux9QCr4fMmu3f9R/AxT0Tjbw331cRrPS8VTr4+Rdk6U
H8xSoS1+f5svYPvlqZDO29hTlEn+s06FTs9u8NlJ7P1eKmA89OvJVnQfIEhF
Pf/IQuP1tD+EjLyntfxf3gaKfyoichs2tf7O3kelwmmmOmv0D8L3vqng+AoT
HawpvuJUcLm70rykNB9JKjQfWv/ql8beX6dC9brbj0ezqJ5RMPT9ScJjR9n8
z9h3bmPuIzl9L4exT+mz6vFQNv8z3z+zZdeIX5S/8lNxxk87wfc++UvNjOfz
e3oOofkWpWLl74bdDjfY+8lU/F10cZmyIxv/VAjVdoF9P9D3tKngjejmFvyd
vlfJ+EMy5nKEB1vfMPMd/7ntrg3Er01F4e7SZZMPE7+e+Z6ovLpvb7KnKRXq
kqMb121k739kMPn7+f/ea+rLsPjc3SypLfX3uDI0j+s+sTn+MkSO31ad40L4
iSfDnGUt3m+aMePv9Llgt57tF8uwqFOL96PWMhxofa5ddSn11yHDP+db6BPI
YIid2UcGkLxQho3HW7zvdJKhUXn/zzNL4otksLRv8f7UV4bteRF3zTvTeLEM
T74X/58+iQxGW+LaH+0eT/lfhp5HH60rLKd+tUKGC37Zm7+WER5WyvDl/YZt
Ix4QnSPDiEkt3oOqmPnunnNtzxvi58sgtfn0f+9b1TJY3LVOy3rlRflfhq57
W8xPI4Ne369uVu9Y/CdDm9X9DffE0HtVrQw3780qO6mgflKlDMfvZx/Pz6V6
QyeD75379etnEF6vlUF97HT3TW3ZfrcMwV1u3uuoovk1yTDet+X7UjmCy62e
rjnE4n85ihpavK/lyuHJF+y/8ojmbyjH1IoW9vDk0NR28RxYxZ7/ckTtsNim
nELvYflyWD8Y5WrM9vet5aiw2/F9uQvdz0AOp1vtbd5uoPpAIIfI2uJ31gq2
nyzHgjaLv3FGUv3jJAdKRk+o38Luf2a+NrYq2xmEh3zluD1O6OoRxd63yJGT
0uL9qoShK7tn+0mJL5WjMKPFe1+FHP5Xpszf8pTsU8rhO6aF/TlyrBMuqW7w
pfNVJcfAMY9e/Yyg97j5cuTvntDqcBT1z9VyaEf2yN44nerVIjlUlqv4PQsp
f2gYvlGcoscguo8pk0N6IvHXEy3lM60cq2yFpkPkVL9UMuPXpfvwI2k/6+TI
W+2yZaiE8Egt44/JB2v0A+n8rZdD0LG0Q8FUWj9NcswJnb3DdRnZz0nDJ22L
97P6aRBMf29e6kZ8bhqizVq8TzZMg41fulXF/8Y/Dc+vtvCXWRrMVm1vMKih
fM9PQ1pRxZWxV+l9sHUadJoO6ujnVL8iDY089wsBAnovLGD4vdNMx4dQvIVp
0F5fMrJxD9UXTmngWN9tIzUm/ClKw55JgkvFpTTel6En3Dlcfob0i9PQZDk9
6FtNX4p/GnjuC4OqdLTepGkQDZvocCSXzmtFGkID9kpUY0leyegzMTuw4lw+
5X9mfE71mAVH2f58GjqtmTRoii27/9MQ6dDiPa86DT3qjAbLBcQvSkM1r8X7
ak0ahDXB+5/Vkv/K0tDFv4V/tWmYW1I90nE21ZOVacj7ec7YuzfV7zrGP3Nf
GTp2p/c4tWk4UvOXa+ZF/Zf6NNzLsIxFE+2npjR83Vh174Qe3T9yFNB/ZXyg
+BqdB/oK5KtM7CMOU/3MVaDXkr3Z53MJPxkqcHPenqo0W/a9hAJlkW4Vt96S
P8wUMLesUUfUEj7jK8CpvNDv3+lU/1oz42/3fbluMnv+KyDdtyP3pButV4EC
m2PXzi/IJ/1CBcwMJsTdv033gU4K1LZyMVYtp/iIFOCP6238wZL866tAG1GL
98diBU4aGW7xmEB8iQLBshbvx6UKKBMOhbWpI38rFHjfMh5KBVRfMzL8DtF6
yVHAu69+kdKf+g8qhu/w9/29N/QeLV+BkFBj4ZIN9D5brcC9W2d8ewdTf6FI
gUD7ZR2Ns8j/GgV6mJWt9T9G+bpMAUFhm6pHw0mfVgE9k9n7C9Ion1Qy8XEI
1tu7hX1PooBGVvw4/gbt71oFfB/rns1rS/eb9QpwA+c+MY1nz38FhOXvzP0G
sfc/6eAs9h8YICM8qp8OcY9e17ctJv3cdKhqbawW/qR4GTLjHbzsnLrQfSUv
HfWR/VwlFoTPzdJhVPm3998vLP5Lh3LVxQ87n1E9ZZ2OmaGnXW/w2feu6Wjs
3eL9uCAd6/rXTdpsQXxhOrwPtXgv75SOhV3+ZzzFR5SOrJbx82XoX31sAwMp
HuJ0WDseKMsuof6AJB3oD9Hal9Qvk6bjfd3GT+/K6f25Ih2fizpEBT6jfKpM
R+25bP82LhSvnHSo/y0K6v+U7hNU6eDZSiLygih++QytPqYo+kP+U6dDqOox
1vsb+bsoHeET3Z70q6b/t9CkY3hY6+FlI+k+rywdibddOi83J39p06HZOqh+
cTXVR5WM/6c+ejX+PuUDXToU9oP3nO9D+7M2HR5DVgxdM5DiWc/Y6zdB7+J8
ej/SlA5R0ed+t2Rs/Z8Brdeo+fMsqN7Wz4CyfFZD9gLaX9wM5GTtqzz7i93/
GdDMeOri4U/1Jy8D0v6KuiP6hDfNMsDZ3FacW0r+5WdgQbdffy/3oPch1hng
m7o+N40mvIIMXO29ld9wmz3/M6AqF2fWvWf7PxmQnDmbHXeL8IMT8/2bidOs
cYTyfwZq3c/GlzpRfvfNgLPf3HkZw8i/4gw4ml6aOPYPxUvCyFe+e/x24xXC
/xmwXRy0K/0onUcKhm9SNDFxDJ2/SsYffjY180IovjkZECddM6z+RnwV45+S
n4bP4sg/+RnQP1N1JKCU5q/OAC8225+3nvZrEePvfWWPRz2g+GoYf64YNMJ6
B9V7ZYz9614m5lTSeaRl9Cm3T+p6i63/Gf6o4gzlffZ9E8PvstHJfjnFu5ah
Tx+WXDAkf9ZnoPLS9AXSCsIrTRl4va5fYskqGs/JhGHePm1+f8ov+pnglK33
mM6h73MZGgNrPMKIb8jQkYfnXTUleR5D8xy2j5LQ/x+YMXTj20ULnKl/wM+E
dKt5Y68sst86k8lX2iEd2PfcyER96I0LfXaR/wSZKLnnGP7wKPlHyIwv09uy
upjWqxNDF3//14DD5v9MwNOX37kfxdeXoccI16oOkryYmc+qxpJW/mSPhNFX
ODykp5Lt/zB077rD/duSfkUmfuT6Z/Yv0pv6/wCApshs
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 881.}, {0, 0.22789792559353048`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 
               PointSize[0.01]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 881.}, {0, 0.22789792559353048`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2], 
              PointSize[0.01]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2], 
          PointSize[0.01]], 
         Point[CompressedData["
1:eJxNe3lczF30/yDkyTL27COVECZLhfBGNFmHSIqaSvs2Wqd9WmaaFoztKUuM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          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0, 881.}, {0, 0.22789792559353048`}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2], 
           PointSize[0.01]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 881.}, {0, 0.22789792559353048`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.94221311270343*^9, 3.94221381028673*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"7cab0c92-d515-a34e-aa9d-7619bcea03ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "state", " ", 
     SubscriptBox[
      RowBox[{"(", "\[CapitalLambda]", ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"1", "/", "w"}]}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Psi]", "-"], ")"}], 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", 
       RowBox[{"1", "/", "w"}]}]]}], "|", 
    RowBox[{"w", ">"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tE", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "15"}]}], "]"}], "]"}], "//", "Abs"}], ",", 
    RowBox[{"PlotRange", "->", "All"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"PointSize", "[", "0.01", "]"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.942213017376821*^9, 3.942213020122793*^9}, {
  3.94221313835363*^9, 3.942213140883215*^9}, {3.942213208653618*^9, 
  3.942213210793316*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"250525a6-23a4-e943-a16f-052ba0a17a8b"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.01], 
        AbsoluteThickness[2], PointBox[CompressedData["
1:eJxVm3dc09f3/+MCalWiokW0GEeVKmLEhYr6EheKI25EhTBlStgb3hkkIa6I
aCmixroQqUatFCdRHLhxo3WkTmqtja1W3N/EnPx+98M/Pl5c7vu+z7nrec77
2C0kfmZ4Ux6Pl9CMx7P8a/0xjf7yT2SDN/0CdSfH7fRv52/9Pc8BrXuq9rZ5
piLNhy6ue97KVnNIO2HhDe8hFW8ukXbG5K7i2SNLxpHuAl5vbit3NJC0AN0O
Tnd1zFxLuju2Ph719knID6R74nzbLmP/U3qS7gVjaH3J4SFhpN3Qs+l9zzDP
FaT7ILWzX9i2wlmk3TGhpe+0+UM3kfZA76FxWbOGniUtREn12v5PnXqRHoCN
2qszHJyiSHsi9Npo/rQDatIDUX3H7c6R0jGkByFgwP3nb7ZsIz0YST/2OLlL
fZr0EIxye362umIh6aEYZ7/8CO9xF9Je+Dq9/EnTj3Gkh2Gt3ezP53LzSQ9H
4Df/XlrWOIj0CBw5deizvkUFaW/c3Nfscuryk6RHourTk0lhRyeRHoWIk/lH
wipDSI9G9mNUf5ydRBrgTuy7yM1pb9UcEFPxx681WQnUPganl8kbnvWSU/sY
eHT5/eKgIX2p3Qdr2ty580yvp3YfjH3deUyvuhpqHwu3VHHLmwmjqH0s+i7s
5+3wMoLax+Fa9W59YmEatY/DHYclimPlImofD4mHS3Ofdw7UPh67PBr9J7VI
pvYJeBDPX31vlJTaJ0DWmp/07lw3ap+IWe/dBw4R76P2iYjbsFocNeg4tftC
tOena3/EDaR2X5QL1CM1LWOofRL+a9U0+IVfOrVPwsOghqGuiWOpfTLqBtSE
Xhswm9ono2PSlamb+tv2gx94IwSpg/t8GGVt98PQm3LFkY2p1D4Fqpnr+X59
86j/FIjrH5gWHe1A7VPxYH/7OQ5OldQ+FbE54rvzdhmofRpapRu+6ZnrRu3T
UOk/1O6vZvHUPh123V9P9PvF5t/pSDHcqnrh7kXtInwST5zxl2SeVUME/akB
0p+/WkR/L8LcZSu2tHCZaNUGEXT/xgdphj2w2sObgYWBy1ZemZFB/Wdg9pv/
eNu/y6b+M6Db/GBPzi/Nqf8MHPi9X+OpS1U0/kzEiA5nNCw5Sv1nwnNC8x2X
xnWm/jPRd7OmqVscrUfDTDRdUTq1N2fz3ywMn1A60u2EO/WfhZzKwSX6RQHU
fxaevemqeVAdRP1nwWn+x7vDfxpB/WdD+enzQP9Ok6n/bDhf2N7IX0P7m5uN
4D07Dgz74RD1nw2BcH3h3GVNqP8cdDz4ctKPPrSfMAc+CcNdwt/S+uTmQMfv
9jz3K7LHMAch1132ujy0nQdz4Sv41M7pA70f5sIz5L/wQ6/7Uf+52PY6RP5x
/BTqPxcJm67efquw7e95aGdoDBiSNZL6z4MgdeOzObfpfOXmQaKcsb/Gkfa3
YR68mvq/t58zlfr7Q/1Xh84zqun58Idnp4oTgV/R/ub8kdLi3rhTfej5Bn+c
XjF5gqPPAOo/HzHd7n5atn8Y9Z8P3HdyferRnfrPx/UlB6XO35dZ7xPDfChH
NQ/eNI3OC14AjKxGAOaGv52QnriK+gdAy2pDAM7fqOoVu2gH9V8A3k1GYwEe
8bq1m7EolvovQM/Pgv+vDQvwKWGGtyq4iPovxNBERmMhutx7O9etcxn1Xwgx
qw0LcXhM5LoTfrb5WwTf0YzGItSMWS8Z5hhhtZdbhMxvLhSlOCyh/ovwH6t5
gXBTrS/w+0j3HwIRyWouEA/3tmyf9oruF0MgeuxjNC8IjlvXXx/fcib1D0Lj
T4zmgtBzSN6JOWNovRiCcJDVPDHEd4Mcu+2i804gRtN7jIYY/KdTNcqvxVYt
FsOd1ZwY+/+ULXkl+tGqdWK8ZrVBjNiTOz88fL7Vqo1ibGE1LxitOkYZAi/7
0vjB0LdjNILhuGOKXWErus/FwZjHai4Yk56XtnPrF03jB2Mnqw3B6PfQf1FE
MJ3HRrN+xGheCJYOnnPohyHDrPMlCEFE+8eHQwvo/EMIeE6MFodgZocBd3kJ
62j8EGxgtS4EV+1uaqc0bqHxQ+Bgz2hjCPji752dxTZ+CAV/IaMFoZh5btiJ
r7fYzuNQ3Ga1OBRv3y6f7nwsksYPxdx3jNaFovSmg7Jx6DQaPxRdWG0MRdSi
djXPi4bQ+GFYF8hoQRjUK1+cib+4gMYPA8dqcRiS3lYUX15v838YGlmtC0PI
lfS4frHrafww7GG1MQyyoT8FRDqSP3jh2M1qQTiEe6fv73hkKI0fDlQwWhyO
o7d6vncMovfhwlF6m9G6cIyqs589L3wxjR+O86w2hkMR0l3q4j+exo/AWVYL
ItAnM7RTzFEfGj8CG1ktjkD83fmp6S1s90sELrJaF4HCe8ahMbF+NH4EEu8z
2hiBw20ral4ejyK+Xox5r2Ouyf1ovwoW4xarsRj2mlNHnadupPEXI4DV3GIc
XnPadW6/zTT+YrxitWEx6v87HVh5mO4T42KY/mQ0LxI13W+enLie7gtBJNJ7
MBqRcLvY9+VwJ+I1cSSespqLRPDGvn9p1nvT+JGYxGpDJK4Fe42vyaH9bIzE
L6zmRSFh+LPycyMovhBEoZDViMLzmtFj/I02/0fB8ySjuSj4fAieeeoHuv91
Uaj8zGhDFHLHTBvR7ybxpDEKrj6M5kVDO9oj2q8DnYeCaDiB0YiG6Xx4/N/L
dTR+NLpcYDQXjUM9mv4XPe0nGj8af7HaEA3nffHV93YT7xujEVnKaF4M/Fe+
d1KcpvNUEIP1rEYMMvz/ueRVS/GOOAYPWM3F4Ef+6rYL5UIaPwaprDbEQDtl
eUKeiO57YwxesZoXi1ZyCZIS5tL4sbgiYzRiceZoXt6aW7b9FwtPA6O5WJTM
MZa/59H9r4vF0bmMNsSiYvvKETe22s6fWMwqYzQvDobTty89LQKNHwc9qxEH
p5hxZ14VhVv3izgO0WVnffyiJtD4cRDsYLQuDhX/3n5VGE/xniEON1htND/v
Rru/ex8soP23BGH9270udaP4SLAEelZjCaY92h5/ICuU7F+CSlZz5naPOMW2
UuJ13RJ4ezLasATpC6MHTD9nW39LIGY1Lx5HD6Z2C9xE8YMgHhdZjXiMWdqq
VbdevWn8eKxdwWguHv7L2wruPyF/6eLhuILRhngEOEVGH5PZzp94GDowmifB
uNtT5vVoRvEPX4KevzFaIAHvark+p8l3Vi2UQH+D0ZCgzbGMSG8NxUMiCThW
iyXwH7kpX3SbeFsiQSOrOQlcfhl7y6eGzjutBHJW6ySo7LlfnPYg1jpfeglC
pnE3dh+hfIJBgojpjK6TYFbd7HsfR9jOGwl6X2a0SYKK4au/E1x2JvsTwB/F
aH4CGuuD5nX9f/YnoOEWo4UJmLk4uXOLLNv6TEBVJKNFCQgrab9k8NU+ZH8C
sI7RkgRk6nsqQg/5Ex8mQPTp1lCn5nT/ahNw+DOjdeb3W1DRb3LAcKvWm9+H
1YYEPPtQLyjRhFifV5cAcR+pT8l1AdmfAB2rTWY9ZHK3Ll79yf5EGIcymp8I
3tz2dxaq6HwSJAL+jBYm4t7P3a+Id9F4SMRXnZh8kCgR9eU14bfn/Ez2J0KY
3+uBz4hMsj8RZ7qmtg0u0NL8J+InfaT+SXc6j7Tm8S0/dq1HWu1PxN27DN/r
E5HoG+3m1JhD9iei5/J9o24WUrxblwhT08/2fX9fTfab3/93C6/S/JgSMbr0
8KyXS2zxQxJm/973/ErvcLI/Cbd8kv++GkjxrCAJ7p4ltQ/8Esn+JAz6lskv
IQncz4n5L97vIfuTsGvc+fryr0mLk9DS3ZIfIp6XJMHljCXfRPPLJeHgaku+
aDvZn4QBLpZ8l239J6G6zpJ/ovyDPglDFlvyXxRfGpIwyjVozt4o4sO6JBy1
G/2kTSHxjDHJ6k9OZ50vUxJ63mH4npeM+6mW+OcXsj8Z6+wt/qN8iSAZm6ve
DffnE88Lk+FwvNWDVr3pfkEyDrp1WxvlQ/GIKBl21yx8TeOLk+Hqed+1wxV6
f0kyeI5XJvzxawrZn4xCTZP9m1OJn7TJmKa6enBCGcWbOnP/7d3upnpTfKVP
RtgAZ99b3xIfGJLh4WEZn/IjdebnnbXEF/vJ/mQEsfkwUzIubnn4nXxyMNmf
goHf9JWV2EvI/hR8c8C/89YxxPOCFPBcPJ4bf6bzVpiChEHTvlngQfELUpB+
Ye2IsfZ0nolSoL9ncIxrT+tHnALd3kOtop9SvkKSgmm/17S429yWX0lBn3lu
duPlg8n+FPjebdVn/WV6P51ZJzZf+/wIndd68/tk3z0n3vUr2Z8CUfTl26YE
0nUpSCw6bfK+R/G8MQVB4aNWnlpN8YUpxboeBIl0/6XiZ5bv+alo02fZVueB
lP8UpEI262UVT0r5F2EqAktLNnT3I55HKiQfXeIX59P5IkpF0diNnmM9iefF
qeDZKz/FxFG+QJKKf/ZXnh4znfzDpeLEweCFkquUn9Km4rZy1IuUYZQP0aXC
LeZCcf+rHmR/KsSbWx8TOdL9a0hFp18a/Fz8yb66VKw4e2cTDlN+yZgKQ/7t
WO0q0qZUbP4x8yJ/0nSa/zSsGWXhPeIVfhpkroNe3g6g+0SQhozSvPcd9PT3
wjTUdSi0N3an+B1p+KXXyeiPuXQ+iNJweCGTHxSnoePQpwPfcZQ/k6Thkzbo
Ba+VLT+ThtKIlQs8hhHPa9Mgju4xNPQZ5Wt0aRj17tj+Nz7E8/o0KLLC3q3d
RPevIQ23+iy+wE8if9algf+nxKVvPu03YxrmFGVsbltEPGlKQ24/o8OduT3J
/nTMu7TuzJEA8ic/HcY3ed5/nKP1KEjHpDHnittkHSD701HR4V7rhEDSSIdb
kOCq32riGVE6rh3gHy+bQfMtTof4Sz6RzndJOvrttuRbyT9cOjb8y9O+OE77
T5sO4XO34reulE/TpePglvvcjh00H/p0LJu8oj7ett8M6bC+p4ruv3T0YPne
mI7aL/EbnaemdNSUWOaf1hcvAw1Pk7YqNMTz/Awkj3ZbOX3ue2t+U5CBkq/r
ezsHEM8LM6A7eWlnaMA3ZH8GJM2OfTqWQv4XZaB6XI28aTPb/s9AwBZL/pL2
s8Tcf60lH+pE9mfgtxY3ZROE5H9tBlR99l/umfc92Z+B3fPX3uz8ivytz8CG
U4qs4oekDRnQLNum3e8zg+Y/A3M9Ph/ddZXm15iBw539xm4rIn+YMuC6fs2r
gUnE77xM/FydNK3Zv7S/+ZlYcyhmW6mE/C/IRLFWJfebTue5MBNLLngsXLee
5heZOFFyKydnEK0XUSYqb/+U/cPXNF/iTCQunTTmZiLdT5JMiP4e8r3fEfI/
lwnvOUw+VpuJK6ZDK7z30/vpMrFU5HTyVTeyT58JuX4dv1+Sje8zwR150uJe
HeXX6zLRgc1HGzPRieV5U6Z1vRgm0fmXhd7cxMXq49TOz4JRbeFrml+BWa/4
o7jG/SDZn4W1Sb7xC3uTRhYWF0bfXqGn9xNlIf28neD19lZkv7n/Y9Wacwpq
l2Sh7/bUoKJHtnx9Fl7nWsan80ObhQkPLfGFbf2bdW61fWQQ+V+fBe74rxt6
PKDvG4YsjN8c4nK5B/FNXRYaH7TUGY8QXxizoDyyY+rm43S/mrLQ5lV2j1i5
bf1n42aH6LRNfxBP8rORutNp44NIut8F2eSvXKu/hNnYzvI9suFQ+PhhzAkb
/2cj1nlB+7P1tN7E2XjcekH/znU2+7OhPeE08nVYG7I/G83Z/Lk2G+39GJ7X
0fj8YuL/bHivb9NuSB8az5CNCRecB3SdSOu9LhuKTjMnb+xI96sxG32m7pyy
ZzOdt6ZsNHSrkK/eZvv+kQN/1wF76pZ3JPtzUL885N/WB2n/CXKgUA0d2awT
fX8T5iB5jot+WoAtP5CD2RsutVhhbzv/csATMPlzcQ7Uh16P3+FB+QhJDjYt
iY77pbUtf5GDR2OVXu6z6PnaHPjML76W1oXiEV0O/mHz9Xrz890ZnjfkWP3D
m03nH2lObtXGHIQJGb435eCg+8BvM1vZ7M9FclOv2TM8RpP9ufC+zeTvBbnY
zvK9MBertzN8j1wgiuF7US4+snwvzkW3PQzfS3K/vB837Gsr33O5eMDyvTYX
TpMYvtfl4sNShu/1uejRjOF7Qy5MRobv63KxiuV7Yy7ELN+bclE4luF7Xh70
Axi+5+dhGsv3gjzks3wvNP89y/fIgy/L96I8lNYyfC/OwweW7yV5aO7M8D2X
B+/LDN9r8/AyguF7XR5Gd2X4Xp+HTHuG7w151vkW0/eVOrNm+d6Yh7ss35vy
UMLyPY/DA5bvHTjojjF8z+fwkeV7Zw6BVxi+F3CYzPK9G4cDbRi+F3IQL2X4
3otDCsv34HCT5XtfDm1Yvhdx6MfyvT+HIpbvxRxOsXwfyeFXlu8lHL5l+T6d
wyKW7zkOdc4M36s5lLN8r+XgeI7h+2IOr1m+13EoZPm+jMMdlu/1HIazfF9l
9g/L9wYOsgSG72s5fMpi+L6OwzSW7+s5nPgfvudwkuX7Bs66HhBJ8R6HaJbv
Gzn88T3D9zwpwli+d5CiguV7vhQNLN87S3GW5XuBFIYWDN+7SdG7kuF7oRQl
LN97SdFHzfA9pJgdx/C9rxQXWb4XSVG+j+F7fyk0LN+LpTjK8n2kFAtLGL6X
SNF/NMP36VJoWb7npOjB8r1aCj3L91opilm+L5YidxHD9zopmg9h+L5Mih9Z
vtdL8Zbl+yop+EsYvjdIkcryfa0Uz9MZvq+T4h+W7+ulsPsfvpeilOX7BrO/
Wb43SXGV5ftGKcpYvufJMJHlewcZdrB8z5dhCcv3zjK4H2L4XiDDtyzfu8ng
yvK9UIYylu+9ZOjJ8j1kyNzK8L2vDEV+DN+LZLDOk8S6nv1lGMTyvViGbJbv
I2VYxvK9RIZ2DQzfp8vg7cPwPSfDZZbv1TIYqhm+18qwiuX7Ytn/8r1OhqMs
35fJ4LuO4Xu9WdsxfF8lw0M3hu8NMuxi+b5Who0s39eZ/c/yfb0MT4Qs38tQ
z/J9gwwtWb43ybCT5ftGGZazfM+To3shw/cOcoy5yPA9Xw7JOobvneWYzvK9
QI5wlu/d5BjB8r1QjkfzGL73kuM5y/eQI5rle185drN8L5LDWM7wvb8cXVm+
F8uxhuX7SLl1vUhirOtFIkcgy/fpcmxh+Z6T/y/fq+UoYvleK8cOlu+L5fC/
xvC9To6OTxi+L5Njw1aG7/Vy3Gf5vkoOb5bvDXIcZvm+Vg5RDcP3dXKM3sLw
fb0cxUaW7+Vox/J9gxzn/2X43iTHvo4M3zfKsfRnhu95Cqu/eIus/nJQQMLy
PV8BPsv3zgoMYvleoIBXG4bv3RTQVTF8L1Tg2QGG770UOMLyPWh80yrr+L4K
qDYwfC9SoMt5hu/9FWjC8r1YgdopDN9HKlDWg+F7iQLO3Rm+T1fgyiqG7zkF
ili+VyuwnOV7rQKm9QzfF5vftxvD9zoFqioZvi9TID6O4Xu9AqJxDN9XKfBi
JsP3BgX6sHxfq4CB5fs62/wQ39fb9FLie/N89Wf4vkGBwX0Zvjcp4N6E4ftG
BfS3GL7n5SNd/nGp/E8N7f98xPaK2HTxr+U0//k0Hv04k85+T/US+SjNeelS
9Y7ON7d8nO3Axgv5OJIa6ndmTSnNfz6EKkOlscH2fTsfBVuv7fY8eZn2fz4C
7isuaiqo3lKUj46GN57VIuJ3/3y43LXUh9LzxfkYWWkX320X6ch8iPfe496f
tOXb8nHjcPGFD+OpnjI9Hw1PLc8vpvnPx6tulvpU+t6mzodHk3q16CnVh2rz
0VNr4Xd6frH5/b7k4231Fmb7d1vqcZQ0//mIvjg8xXSKxtPnQ7/XUo9D66Eq
H8cjfLOe3qD70ED+bHrF6s/afHTdd7u9fBudf3X52PAVE4/U56PztSuRHW7V
0v7Ph3FAeVjCWeLHhnwM99j2/e8PaXxTPurklnoier/GfATtcvnsuIPqoXhK
PHKzxC/U7qBEWZQl/lDQ/Cuhf+wVPbKMvuc7K7Gy3GKP7XupEomFh1XPN9B+
dlPi8DLLeBQvCJV49+s/A65/S+/vpcTIKou/TtH8K1FxzRIv0fdbX3P7d5b4
yJZPNbe3Xncu5AV9L/ZXItZn5NkuMVSvJ1bi7y/1vlSfGqmEOmdck6M2eyRK
TPiq2WAu2sb/SqSFnvn8bzS1c0p80AeOtLsko/lXQnfujsvzatv3OCXcdpU7
euRSvVCx+e/vtm0vN9H4OiVyt6+R/jWV6nHLlNiw31JvS+tbr4T7qLZLyoZT
fW6VElz/9FSBI60HgxJrI9cfLt5H3/Nrldb1ICineE6Ju03bmcej871eiaI3
TLxjVEJZcvXemz+p/rVBiZmOlnphmg+TEorpEZ9eysj+RiW+/9bZ7dFisp+n
gp33bk1GIfnbQQXt/sxew8ZQO1+Fnae99ozJpec7q3D5lb/7ohgb/6lwcEZF
8moN+cNNhbJT35+a8pTOM6EKTl3auf55ger7vMza/uWH2ADb/ldh5Ki6vDXr
qV7YVwWBvPWQMTyKD0UqeOX+tlXsO5/mX4XzRX/I4lbQ91ixCvs8b79fqbfd
/yqU222d0J1H/pGY7Wl9/bviII7mXwXh9ilNfm9iq+9UYUflq8FZ86m/WoUp
D5bt8m5P96VWhbm6NXse+ZE/i1XY1Mdr7llb/Z5OhWMbuOyzI23732yPMVKs
Ok3xu14FTpE9vK4ntVep0LjvVJ+23vQ+BhV4rh1fGCYSL9Sq0NywTnHD3ZbP
UKFXq9KWjusoPqlXIbTQ5N42leJ3owqv7fVX7ezJnw0q+B8cG//JieqbTSrU
tvuh5u1t4rdGFdq0fDT9ZbTt+4ca03618Dv520GNpC/1wlQvxVfj5SBLPQ59
P3dW4/RJ+84vr1B+RqCG1z8/VLzZQ/5yU+P4g44NLbtQ/YhQDasdW63r2UuN
uuufcMjTVt+nxqMAJp7yVWPFJc+0zA6UvxCp4bJCpfxLSP7wV8Nt7aS6HTm2
ekQ1Ph+5GP9td/JvpBplZ/duVttTvClR48zPlvppak9XwzAxucUL+1yafzV0
Rw+fO/1PJ5p/NYR7tHvrBtP/N9CqUaoO+G3gItv9r4brKct4lI/QqXGtMvJg
pwM2/lOjIupu39J1VJ+tV5v50lL/TXxQZX7+8fbyPYds+99s74h5fmEzaD3W
qtFFda/aZTOdz3VqeAZY6rPpPqs3+7u7pT49i+bfrFec8iy0o/3QoIZDk2Lz
fNB+NKmhd98V1WQ18U6jGvt8LOPR+/IKUBxTXzk0i97HoQDzvS3zTfcbvwDa
VEt9OfGEcwGSv9TL2/JjBVA86nTi2BviD7cCfOrJX9zHi+r9hQXIXnVnVr++
xGteBbhWpSoqakfzgQLoWJ73LcCLO38PsGtD7aICzF7UX3huG9nrX2BdTzyq
PxAXACVPBryq7ErzX4A3eZb6KZovSQF6HXDu/fQa5QfSC9B0jSVeI/u5Anzl
8j556QKqP1ebn+8RuPMQR/GbtgC+kiHHmi8i/xabx/vas75eaIv/CzD6S70W
na9lBSgrmnkh8Ue6z/QF4PNFYnkgxetVBTApLPEh8ayhAE6dvfoee0z7r7YA
H1PvZAVHEy/WFSD6m8fbtofSfqovgKf/nAvDI2i9GAuwK1aquZVNfNRQgF++
yi+ZWGfL95r9XXOyw6Ykep9G8p9QT98/NEi+fnZY4UaaLwcNMIOJ1/gaqDdG
rYuNovPXWQO7noM9XFfbvg9qMK6yQ9dHG8jfbhoMWef73TFX8q9Qg9n3Yo6q
VlH9vJcGhpFT3jw/TTwODXZOiC5dscoW/2tgZL8HiDTo2rmoxexyio/8NQiY
0q9ZYi3lF8Uaqz2G7VZ7IjXgghe4rv+d1rvErK9Gxq1fbsv/mN+vw8Pvjsba
6kc16LDMq+hTbzpf1ObxZfG8wdfpPtCatWN2TW04xYvFGvCL5b/OO2CrzzG3
x31UvnLvQfOvwbQDh6r/WGCbfw1OPMj4b94q2j9VGny1vZw7U008YdBA/Fdp
m+lllH+sNfurXNrrx3e279nmdmmoQ3VTaq83j9f09I0bb+n+NWowKMAyXzb+
00DyaZ45nqD1ZNLguXP/5tWj6bxs1OCbo3/+Jp3pQvt/KYRuk7umt6V40GEp
uK+ZeIS/FDzVhlZR12k9OpvbN1VHfHK31asutfqft8vqfzezHrT1zK5oyucJ
be3b6Pw3a1mToN9yyX8wP4/PxFO+S/FsxfATkV3IfyJzu0PiDzt30/v6L4Vu
TR+f4//RfSM2Py+3h//1vrb9vxSCh7mSg+U0nxJz/0qZemOeK83/Uhifsv8/
gd4PVA+hXor9XWr7jbbzHP1/k3TKNQ==
         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2], 
              PointSize[0.01]], 
             Point[CompressedData["
1:eJxVm3dc09f3/+MCalWiokW0GEeVKmLEhYr6EheKI25EhTBlStgb3hkkIa6I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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 881.}, {0, 0.27766101046525954`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 
               PointSize[0.01]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 881.}, {0, 0.27766101046525954`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2], 
              PointSize[0.01]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2], 
          PointSize[0.01]], 
         Point[CompressedData["
1:eJxVm3dc09f3/+MCalWiokW0GEeVKmLEhYr6EheKI25EhTBlStgb3hkkIa6I
aCmixroQqUatFCdRHLhxo3WkTmqtja1W3N/EnPx+98M/Pl5c7vu+z7nrec77
2C0kfmZ4Ux6Pl9CMx7P8a/0xjf7yT2SDN/0CdSfH7fRv52/9Pc8BrXuq9rZ5
piLNhy6ue97KVnNIO2HhDe8hFW8ukXbG5K7i2SNLxpHuAl5vbit3NJC0AN0O
Tnd1zFxLuju2Ph719knID6R74nzbLmP/U3qS7gVjaH3J4SFhpN3Qs+l9zzDP
FaT7ILWzX9i2wlmk3TGhpe+0+UM3kfZA76FxWbOGniUtREn12v5PnXqRHoCN
2qszHJyiSHsi9Npo/rQDatIDUX3H7c6R0jGkByFgwP3nb7ZsIz0YST/2OLlL
fZr0EIxye362umIh6aEYZ7/8CO9xF9Je+Dq9/EnTj3Gkh2Gt3ezP53LzSQ9H
4Df/XlrWOIj0CBw5deizvkUFaW/c3Nfscuryk6RHourTk0lhRyeRHoWIk/lH
wipDSI9G9mNUf5ydRBrgTuy7yM1pb9UcEFPxx681WQnUPganl8kbnvWSU/sY
eHT5/eKgIX2p3Qdr2ty580yvp3YfjH3deUyvuhpqHwu3VHHLmwmjqH0s+i7s
5+3wMoLax+Fa9W59YmEatY/DHYclimPlImofD4mHS3Ofdw7UPh67PBr9J7VI
pvYJeBDPX31vlJTaJ0DWmp/07lw3ap+IWe/dBw4R76P2iYjbsFocNeg4tftC
tOena3/EDaR2X5QL1CM1LWOofRL+a9U0+IVfOrVPwsOghqGuiWOpfTLqBtSE
Xhswm9ono2PSlamb+tv2gx94IwSpg/t8GGVt98PQm3LFkY2p1D4Fqpnr+X59
86j/FIjrH5gWHe1A7VPxYH/7OQ5OldQ+FbE54rvzdhmofRpapRu+6ZnrRu3T
UOk/1O6vZvHUPh123V9P9PvF5t/pSDHcqnrh7kXtInwST5zxl2SeVUME/akB
0p+/WkR/L8LcZSu2tHCZaNUGEXT/xgdphj2w2sObgYWBy1ZemZFB/Wdg9pv/
eNu/y6b+M6Db/GBPzi/Nqf8MHPi9X+OpS1U0/kzEiA5nNCw5Sv1nwnNC8x2X
xnWm/jPRd7OmqVscrUfDTDRdUTq1N2fz3ywMn1A60u2EO/WfhZzKwSX6RQHU
fxaevemqeVAdRP1nwWn+x7vDfxpB/WdD+enzQP9Ok6n/bDhf2N7IX0P7m5uN
4D07Dgz74RD1nw2BcH3h3GVNqP8cdDz4ctKPPrSfMAc+CcNdwt/S+uTmQMfv
9jz3K7LHMAch1132ujy0nQdz4Sv41M7pA70f5sIz5L/wQ6/7Uf+52PY6RP5x
/BTqPxcJm67efquw7e95aGdoDBiSNZL6z4MgdeOzObfpfOXmQaKcsb/Gkfa3
YR68mvq/t58zlfr7Q/1Xh84zqun58Idnp4oTgV/R/ub8kdLi3rhTfej5Bn+c
XjF5gqPPAOo/HzHd7n5atn8Y9Z8P3HdyferRnfrPx/UlB6XO35dZ7xPDfChH
NQ/eNI3OC14AjKxGAOaGv52QnriK+gdAy2pDAM7fqOoVu2gH9V8A3k1GYwEe
8bq1m7EolvovQM/Pgv+vDQvwKWGGtyq4iPovxNBERmMhutx7O9etcxn1Xwgx
qw0LcXhM5LoTfrb5WwTf0YzGItSMWS8Z5hhhtZdbhMxvLhSlOCyh/ovwH6t5
gXBTrS/w+0j3HwIRyWouEA/3tmyf9oruF0MgeuxjNC8IjlvXXx/fcib1D0Lj
T4zmgtBzSN6JOWNovRiCcJDVPDHEd4Mcu+2i804gRtN7jIYY/KdTNcqvxVYt
FsOd1ZwY+/+ULXkl+tGqdWK8ZrVBjNiTOz88fL7Vqo1ibGE1LxitOkYZAi/7
0vjB0LdjNILhuGOKXWErus/FwZjHai4Yk56XtnPrF03jB2Mnqw3B6PfQf1FE
MJ3HRrN+xGheCJYOnnPohyHDrPMlCEFE+8eHQwvo/EMIeE6MFodgZocBd3kJ
62j8EGxgtS4EV+1uaqc0bqHxQ+Bgz2hjCPji752dxTZ+CAV/IaMFoZh5btiJ
r7fYzuNQ3Ga1OBRv3y6f7nwsksYPxdx3jNaFovSmg7Jx6DQaPxRdWG0MRdSi
djXPi4bQ+GFYF8hoQRjUK1+cib+4gMYPA8dqcRiS3lYUX15v838YGlmtC0PI
lfS4frHrafww7GG1MQyyoT8FRDqSP3jh2M1qQTiEe6fv73hkKI0fDlQwWhyO
o7d6vncMovfhwlF6m9G6cIyqs589L3wxjR+O86w2hkMR0l3q4j+exo/AWVYL
ItAnM7RTzFEfGj8CG1ktjkD83fmp6S1s90sELrJaF4HCe8ahMbF+NH4EEu8z
2hiBw20ral4ejyK+Xox5r2Ouyf1ovwoW4xarsRj2mlNHnadupPEXI4DV3GIc
XnPadW6/zTT+YrxitWEx6v87HVh5mO4T42KY/mQ0LxI13W+enLie7gtBJNJ7
MBqRcLvY9+VwJ+I1cSSespqLRPDGvn9p1nvT+JGYxGpDJK4Fe42vyaH9bIzE
L6zmRSFh+LPycyMovhBEoZDViMLzmtFj/I02/0fB8ySjuSj4fAieeeoHuv91
Uaj8zGhDFHLHTBvR7ybxpDEKrj6M5kVDO9oj2q8DnYeCaDiB0YiG6Xx4/N/L
dTR+NLpcYDQXjUM9mv4XPe0nGj8af7HaEA3nffHV93YT7xujEVnKaF4M/Fe+
d1KcpvNUEIP1rEYMMvz/ueRVS/GOOAYPWM3F4Ef+6rYL5UIaPwaprDbEQDtl
eUKeiO57YwxesZoXi1ZyCZIS5tL4sbgiYzRiceZoXt6aW7b9FwtPA6O5WJTM
MZa/59H9r4vF0bmMNsSiYvvKETe22s6fWMwqYzQvDobTty89LQKNHwc9qxEH
p5hxZ14VhVv3izgO0WVnffyiJtD4cRDsYLQuDhX/3n5VGE/xniEON1htND/v
Rru/ex8soP23BGH9270udaP4SLAEelZjCaY92h5/ICuU7F+CSlZz5naPOMW2
UuJ13RJ4ezLasATpC6MHTD9nW39LIGY1Lx5HD6Z2C9xE8YMgHhdZjXiMWdqq
VbdevWn8eKxdwWguHv7L2wruPyF/6eLhuILRhngEOEVGH5PZzp94GDowmifB
uNtT5vVoRvEPX4KevzFaIAHvark+p8l3Vi2UQH+D0ZCgzbGMSG8NxUMiCThW
iyXwH7kpX3SbeFsiQSOrOQlcfhl7y6eGzjutBHJW6ySo7LlfnPYg1jpfeglC
pnE3dh+hfIJBgojpjK6TYFbd7HsfR9jOGwl6X2a0SYKK4au/E1x2JvsTwB/F
aH4CGuuD5nX9f/YnoOEWo4UJmLk4uXOLLNv6TEBVJKNFCQgrab9k8NU+ZH8C
sI7RkgRk6nsqQg/5Ex8mQPTp1lCn5nT/ahNw+DOjdeb3W1DRb3LAcKvWm9+H
1YYEPPtQLyjRhFifV5cAcR+pT8l1AdmfAB2rTWY9ZHK3Ll79yf5EGIcymp8I
3tz2dxaq6HwSJAL+jBYm4t7P3a+Id9F4SMRXnZh8kCgR9eU14bfn/Ez2J0KY
3+uBz4hMsj8RZ7qmtg0u0NL8J+InfaT+SXc6j7Tm8S0/dq1HWu1PxN27DN/r
E5HoG+3m1JhD9iei5/J9o24WUrxblwhT08/2fX9fTfab3/93C6/S/JgSMbr0
8KyXS2zxQxJm/973/ErvcLI/Cbd8kv++GkjxrCAJ7p4ltQ/8Esn+JAz6lskv
IQncz4n5L97vIfuTsGvc+fryr0mLk9DS3ZIfIp6XJMHljCXfRPPLJeHgaku+
aDvZn4QBLpZ8l239J6G6zpJ/ovyDPglDFlvyXxRfGpIwyjVozt4o4sO6JBy1
G/2kTSHxjDHJ6k9OZ50vUxJ63mH4npeM+6mW+OcXsj8Z6+wt/qN8iSAZm6ve
DffnE88Lk+FwvNWDVr3pfkEyDrp1WxvlQ/GIKBl21yx8TeOLk+Hqed+1wxV6
f0kyeI5XJvzxawrZn4xCTZP9m1OJn7TJmKa6enBCGcWbOnP/7d3upnpTfKVP
RtgAZ99b3xIfGJLh4WEZn/IjdebnnbXEF/vJ/mQEsfkwUzIubnn4nXxyMNmf
goHf9JWV2EvI/hR8c8C/89YxxPOCFPBcPJ4bf6bzVpiChEHTvlngQfELUpB+
Ye2IsfZ0nolSoL9ncIxrT+tHnALd3kOtop9SvkKSgmm/17S429yWX0lBn3lu
duPlg8n+FPjebdVn/WV6P51ZJzZf+/wIndd68/tk3z0n3vUr2Z8CUfTl26YE
0nUpSCw6bfK+R/G8MQVB4aNWnlpN8YUpxboeBIl0/6XiZ5bv+alo02fZVueB
lP8UpEI262UVT0r5F2EqAktLNnT3I55HKiQfXeIX59P5IkpF0diNnmM9iefF
qeDZKz/FxFG+QJKKf/ZXnh4znfzDpeLEweCFkquUn9Km4rZy1IuUYZQP0aXC
LeZCcf+rHmR/KsSbWx8TOdL9a0hFp18a/Fz8yb66VKw4e2cTDlN+yZgKQ/7t
WO0q0qZUbP4x8yJ/0nSa/zSsGWXhPeIVfhpkroNe3g6g+0SQhozSvPcd9PT3
wjTUdSi0N3an+B1p+KXXyeiPuXQ+iNJweCGTHxSnoePQpwPfcZQ/k6Thkzbo
Ba+VLT+ThtKIlQs8hhHPa9Mgju4xNPQZ5Wt0aRj17tj+Nz7E8/o0KLLC3q3d
RPevIQ23+iy+wE8if9algf+nxKVvPu03YxrmFGVsbltEPGlKQ24/o8OduT3J
/nTMu7TuzJEA8ic/HcY3ed5/nKP1KEjHpDHnittkHSD701HR4V7rhEDSSIdb
kOCq32riGVE6rh3gHy+bQfMtTof4Sz6RzndJOvrttuRbyT9cOjb8y9O+OE77
T5sO4XO34reulE/TpePglvvcjh00H/p0LJu8oj7ett8M6bC+p4ruv3T0YPne
mI7aL/EbnaemdNSUWOaf1hcvAw1Pk7YqNMTz/Awkj3ZbOX3ue2t+U5CBkq/r
ezsHEM8LM6A7eWlnaMA3ZH8GJM2OfTqWQv4XZaB6XI28aTPb/s9AwBZL/pL2
s8Tcf60lH+pE9mfgtxY3ZROE5H9tBlR99l/umfc92Z+B3fPX3uz8ivytz8CG
U4qs4oekDRnQLNum3e8zg+Y/A3M9Ph/ddZXm15iBw539xm4rIn+YMuC6fs2r
gUnE77xM/FydNK3Zv7S/+ZlYcyhmW6mE/C/IRLFWJfebTue5MBNLLngsXLee
5heZOFFyKydnEK0XUSYqb/+U/cPXNF/iTCQunTTmZiLdT5JMiP4e8r3fEfI/
lwnvOUw+VpuJK6ZDK7z30/vpMrFU5HTyVTeyT58JuX4dv1+Sje8zwR150uJe
HeXX6zLRgc1HGzPRieV5U6Z1vRgm0fmXhd7cxMXq49TOz4JRbeFrml+BWa/4
o7jG/SDZn4W1Sb7xC3uTRhYWF0bfXqGn9xNlIf28neD19lZkv7n/Y9Wacwpq
l2Sh7/bUoKJHtnx9Fl7nWsan80ObhQkPLfGFbf2bdW61fWQQ+V+fBe74rxt6
PKDvG4YsjN8c4nK5B/FNXRYaH7TUGY8QXxizoDyyY+rm43S/mrLQ5lV2j1i5
bf1n42aH6LRNfxBP8rORutNp44NIut8F2eSvXKu/hNnYzvI9suFQ+PhhzAkb
/2cj1nlB+7P1tN7E2XjcekH/znU2+7OhPeE08nVYG7I/G83Z/Lk2G+39GJ7X
0fj8YuL/bHivb9NuSB8az5CNCRecB3SdSOu9LhuKTjMnb+xI96sxG32m7pyy
ZzOdt6ZsNHSrkK/eZvv+kQN/1wF76pZ3JPtzUL885N/WB2n/CXKgUA0d2awT
fX8T5iB5jot+WoAtP5CD2RsutVhhbzv/csATMPlzcQ7Uh16P3+FB+QhJDjYt
iY77pbUtf5GDR2OVXu6z6PnaHPjML76W1oXiEV0O/mHz9Xrz890ZnjfkWP3D
m03nH2lObtXGHIQJGb435eCg+8BvM1vZ7M9FclOv2TM8RpP9ufC+zeTvBbnY
zvK9MBertzN8j1wgiuF7US4+snwvzkW3PQzfS3K/vB837Gsr33O5eMDyvTYX
TpMYvtfl4sNShu/1uejRjOF7Qy5MRobv63KxiuV7Yy7ELN+bclE4luF7Xh70
Axi+5+dhGsv3gjzks3wvNP89y/fIgy/L96I8lNYyfC/OwweW7yV5aO7M8D2X
B+/LDN9r8/AyguF7XR5Gd2X4Xp+HTHuG7w151vkW0/eVOrNm+d6Yh7ss35vy
UMLyPY/DA5bvHTjojjF8z+fwkeV7Zw6BVxi+F3CYzPK9G4cDbRi+F3IQL2X4
3otDCsv34HCT5XtfDm1Yvhdx6MfyvT+HIpbvxRxOsXwfyeFXlu8lHL5l+T6d
wyKW7zkOdc4M36s5lLN8r+XgeI7h+2IOr1m+13EoZPm+jMMdlu/1HIazfF9l
9g/L9wYOsgSG72s5fMpi+L6OwzSW7+s5nPgfvudwkuX7Bs66HhBJ8R6HaJbv
Gzn88T3D9zwpwli+d5CiguV7vhQNLN87S3GW5XuBFIYWDN+7SdG7kuF7oRQl
LN97SdFHzfA9pJgdx/C9rxQXWb4XSVG+j+F7fyk0LN+LpTjK8n2kFAtLGL6X
SNF/NMP36VJoWb7npOjB8r1aCj3L91opilm+L5YidxHD9zopmg9h+L5Mih9Z
vtdL8Zbl+yop+EsYvjdIkcryfa0Uz9MZvq+T4h+W7+ulsPsfvpeilOX7BrO/
Wb43SXGV5ftGKcpYvufJMJHlewcZdrB8z5dhCcv3zjK4H2L4XiDDtyzfu8ng
yvK9UIYylu+9ZOjJ8j1kyNzK8L2vDEV+DN+LZLDOk8S6nv1lGMTyvViGbJbv
I2VYxvK9RIZ2DQzfp8vg7cPwPSfDZZbv1TIYqhm+18qwiuX7Ytn/8r1OhqMs
35fJ4LuO4Xu9WdsxfF8lw0M3hu8NMuxi+b5Who0s39eZ/c/yfb0MT4Qs38tQ
z/J9gwwtWb43ybCT5ftGGZazfM+To3shw/cOcoy5yPA9Xw7JOobvneWYzvK9
QI5wlu/d5BjB8r1QjkfzGL73kuM5y/eQI5rle185drN8L5LDWM7wvb8cXVm+
F8uxhuX7SLl1vUhirOtFIkcgy/fpcmxh+Z6T/y/fq+UoYvleK8cOlu+L5fC/
xvC9To6OTxi+L5Njw1aG7/Vy3Gf5vkoOb5bvDXIcZvm+Vg5RDcP3dXKM3sLw
fb0cxUaW7+Vox/J9gxzn/2X43iTHvo4M3zfKsfRnhu95Cqu/eIus/nJQQMLy
PV8BPsv3zgoMYvleoIBXG4bv3RTQVTF8L1Tg2QGG770UOMLyPWh80yrr+L4K
qDYwfC9SoMt5hu/9FWjC8r1YgdopDN9HKlDWg+F7iQLO3Rm+T1fgyiqG7zkF
ili+VyuwnOV7rQKm9QzfF5vftxvD9zoFqioZvi9TID6O4Xu9AqJxDN9XKfBi
JsP3BgX6sHxfq4CB5fs62/wQ39fb9FLie/N89Wf4vkGBwX0Zvjcp4N6E4ftG
BfS3GL7n5SNd/nGp/E8N7f98xPaK2HTxr+U0//k0Hv04k85+T/US+SjNeelS
9Y7ON7d8nO3Axgv5OJIa6ndmTSnNfz6EKkOlscH2fTsfBVuv7fY8eZn2fz4C
7isuaiqo3lKUj46GN57VIuJ3/3y43LXUh9LzxfkYWWkX320X6ch8iPfe496f
tOXb8nHjcPGFD+OpnjI9Hw1PLc8vpvnPx6tulvpU+t6mzodHk3q16CnVh2rz
0VNr4Xd6frH5/b7k4231Fmb7d1vqcZQ0//mIvjg8xXSKxtPnQ7/XUo9D66Eq
H8cjfLOe3qD70ED+bHrF6s/afHTdd7u9fBudf3X52PAVE4/U56PztSuRHW7V
0v7Ph3FAeVjCWeLHhnwM99j2/e8PaXxTPurklnoier/GfATtcvnsuIPqoXhK
PHKzxC/U7qBEWZQl/lDQ/Cuhf+wVPbKMvuc7K7Gy3GKP7XupEomFh1XPN9B+
dlPi8DLLeBQvCJV49+s/A65/S+/vpcTIKou/TtH8K1FxzRIv0fdbX3P7d5b4
yJZPNbe3Xncu5AV9L/ZXItZn5NkuMVSvJ1bi7y/1vlSfGqmEOmdck6M2eyRK
TPiq2WAu2sb/SqSFnvn8bzS1c0p80AeOtLsko/lXQnfujsvzatv3OCXcdpU7
euRSvVCx+e/vtm0vN9H4OiVyt6+R/jWV6nHLlNiw31JvS+tbr4T7qLZLyoZT
fW6VElz/9FSBI60HgxJrI9cfLt5H3/Nrldb1ICineE6Ju03bmcej871eiaI3
TLxjVEJZcvXemz+p/rVBiZmOlnphmg+TEorpEZ9eysj+RiW+/9bZ7dFisp+n
gp33bk1GIfnbQQXt/sxew8ZQO1+Fnae99ozJpec7q3D5lb/7ohgb/6lwcEZF
8moN+cNNhbJT35+a8pTOM6EKTl3auf55ger7vMza/uWH2ADb/ldh5Ki6vDXr
qV7YVwWBvPWQMTyKD0UqeOX+tlXsO5/mX4XzRX/I4lbQ91ixCvs8b79fqbfd
/yqU222d0J1H/pGY7Wl9/bviII7mXwXh9ilNfm9iq+9UYUflq8FZ86m/WoUp
D5bt8m5P96VWhbm6NXse+ZE/i1XY1Mdr7llb/Z5OhWMbuOyzI23732yPMVKs
Ok3xu14FTpE9vK4ntVep0LjvVJ+23vQ+BhV4rh1fGCYSL9Sq0NywTnHD3ZbP
UKFXq9KWjusoPqlXIbTQ5N42leJ3owqv7fVX7ezJnw0q+B8cG//JieqbTSrU
tvuh5u1t4rdGFdq0fDT9ZbTt+4ca03618Dv520GNpC/1wlQvxVfj5SBLPQ59
P3dW4/RJ+84vr1B+RqCG1z8/VLzZQ/5yU+P4g44NLbtQ/YhQDasdW63r2UuN
uuufcMjTVt+nxqMAJp7yVWPFJc+0zA6UvxCp4bJCpfxLSP7wV8Nt7aS6HTm2
ekQ1Ph+5GP9td/JvpBplZ/duVttTvClR48zPlvppak9XwzAxucUL+1yafzV0
Rw+fO/1PJ5p/NYR7tHvrBtP/N9CqUaoO+G3gItv9r4brKct4lI/QqXGtMvJg
pwM2/lOjIupu39J1VJ+tV5v50lL/TXxQZX7+8fbyPYds+99s74h5fmEzaD3W
qtFFda/aZTOdz3VqeAZY6rPpPqs3+7u7pT49i+bfrFec8iy0o/3QoIZDk2Lz
fNB+NKmhd98V1WQ18U6jGvt8LOPR+/IKUBxTXzk0i97HoQDzvS3zTfcbvwDa
VEt9OfGEcwGSv9TL2/JjBVA86nTi2BviD7cCfOrJX9zHi+r9hQXIXnVnVr++
xGteBbhWpSoqakfzgQLoWJ73LcCLO38PsGtD7aICzF7UX3huG9nrX2BdTzyq
PxAXACVPBryq7ErzX4A3eZb6KZovSQF6HXDu/fQa5QfSC9B0jSVeI/u5Anzl
8j556QKqP1ebn+8RuPMQR/GbtgC+kiHHmi8i/xabx/vas75eaIv/CzD6S70W
na9lBSgrmnkh8Ue6z/QF4PNFYnkgxetVBTApLPEh8ayhAE6dvfoee0z7r7YA
H1PvZAVHEy/WFSD6m8fbtofSfqovgKf/nAvDI2i9GAuwK1aquZVNfNRQgF++
yi+ZWGfL95r9XXOyw6Ykep9G8p9QT98/NEi+fnZY4UaaLwcNMIOJ1/gaqDdG
rYuNovPXWQO7noM9XFfbvg9qMK6yQ9dHG8jfbhoMWef73TFX8q9Qg9n3Yo6q
VlH9vJcGhpFT3jw/TTwODXZOiC5dscoW/2tgZL8HiDTo2rmoxexyio/8NQiY
0q9ZYi3lF8Uaqz2G7VZ7IjXgghe4rv+d1rvErK9Gxq1fbsv/mN+vw8Pvjsba
6kc16LDMq+hTbzpf1ObxZfG8wdfpPtCatWN2TW04xYvFGvCL5b/OO2CrzzG3
x31UvnLvQfOvwbQDh6r/WGCbfw1OPMj4b94q2j9VGny1vZw7U008YdBA/Fdp
m+lllH+sNfurXNrrx3e279nmdmmoQ3VTaq83j9f09I0bb+n+NWowKMAyXzb+
00DyaZ45nqD1ZNLguXP/5tWj6bxs1OCbo3/+Jp3pQvt/KYRuk7umt6V40GEp
uK+ZeIS/FDzVhlZR12k9OpvbN1VHfHK31asutfqft8vqfzezHrT1zK5oyucJ
be3b6Pw3a1mToN9yyX8wP4/PxFO+S/FsxfATkV3IfyJzu0PiDzt30/v6L4Vu
TR+f4//RfSM2Py+3h//1vrb9vxSCh7mSg+U0nxJz/0qZemOeK83/Uhifsv8/
gd4PVA+hXor9XWr7jbbzHP1/k3TKNQ==
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0, 881.}, {0, 0.27766101046525954`}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2], 
           PointSize[0.01]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 881.}, {0, 0.27766101046525954`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.942213211193922*^9, 3.9422138105115337`*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"616a028d-c378-1447-a1d6-5dd3ed4bf44f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
  "Note", " ", "that", " ", "the", " ", "ordering", " ", "of", " ", "states", 
   " ", "is", " ", "different", " ", "to", " ", "the", " ", "usual", " ", 
   "plots", " ", "in", " ", "the", " ", "paper", " ", "as", " ", "they", " ", 
   "are", " ", "generated", " ", "by", " ", "an", " ", 
   RowBox[{"algorithm", ".", " ", "How"}], " ", "to", " ", "read", " ", "out",
    " ", "which", " ", "points", " ", "correspond", " ", "to", " ", "which", 
   " ", "states", " ", "is", " ", "explained", " ", "in", " ", "the", " ", 
   "ancillary", " ", "files", " ", "of", " ", 
   RowBox[{"2411.17612", "."}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.942134755297934*^9, 3.942134903368149*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"d494604a-b443-447a-a8f8-5f7db194ecbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Example : The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Psi]", "-"], 
    SuperscriptBox["\[Psi]", "-"], 
    SuperscriptBox[
     OverscriptBox["\[Psi]", "_"], "-"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e626b5c4-444e-4ab8-b6f8-5c4c48273652"],
 "  sector with inclusion of 5-magnon states"
}], "Subsection",
 CellChangeTimes->{{3.942134908400819*^9, 
  3.942134957895966*^9}},ExpressionUUID->"50fbc90f-a536-48e3-b0f0-\
d2effff35b8b"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
  "Here", " ", "we", " ", "show", " ", "that", " ", "the", " ", "long", " ", 
   "state", " ", "persists", " ", "when", " ", "including", " ", "the", " ", 
   "suppressed", " ", "transitions", " ", "to", " ", "states", " ", "with", 
   " ", "more", " ", 
   RowBox[{"magnons", "."}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.942134975288816*^9, 3.942134976223692*^9}, {
  3.94213501788747*^9, 3.942135044727315*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"66fd261c-735c-4f59-a4d1-570ee6f24c58"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "twist", " ", "w"}], ";", " ", "here"}], ",", " ", 
    RowBox[{
    "one", " ", "can", " ", "only", " ", "go", " ", "to", " ", "modest", " ", 
     "values", " ", "of", " ", "w"}], ",", " ", 
    RowBox[{
    "as", " ", "the", " ", "number", " ", "of", " ", "states", " ", "grows", 
     " ", 
     RowBox[{"rapidly", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"w0", "=", "8"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "settings", " ", "are", " ", "stored", " ", "in", " ", "an", 
     " ", 
     RowBox[{"association", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"settingsHigherMagnon", "=", 
     RowBox[{"<|", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "quantum", " ", "numbers", " ", "characterising", " ", "the", " ", 
         "state"}], ",", " ", 
        RowBox[{"see", " ", "Appendix", " ", "A", ".1"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\"\<dimension\>\"", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], ",", 
       RowBox[{"(*", " ", 
        RowBox[{
        "conformal", " ", "dimension", " ", "of", " ", "the", " ", "state", 
         " ", 
         RowBox[{"(", 
          RowBox[{
          "on", " ", "top", " ", "of", " ", "the", " ", "BPS", " ", "state"}],
           ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<barCharge\>\"", "->", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"(*", " ", 
        RowBox[{"the", " ", "bar", " ", "charge", " ", 
         RowBox[{"(", 
          RowBox[{"number", " ", "of", " ", "barred", " ", "fields"}], 
          ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<RCharge\>\"", "->", 
        RowBox[{"-", "3"}]}], ",", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "times"}], ")"}], " ", "the", " ", "su", 
          RowBox[{"(", "2", ")"}], " ", "R"}], "-", "charge"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"\"\<resCharge\>\"", "->", "0"}], ",", 
       RowBox[{"(*", " ", 
        RowBox[{
        "charge", " ", "under", " ", "the", " ", "residual", " ", "diagonal", 
         " ", "su", 
         RowBox[{"(", "2", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "truncation", " ", "of", " ", "states", " ", "which", " ", "should", 
         " ", "be", " ", "included"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<stateLevel\>\"", "->", "5"}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "the", " ", "maximum", " ", "number", " ", "of", " ", "component", 
         " ", "fields"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<stateLevelWp1\>\"", "->", "5"}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "the", " ", "number", " ", "of", " ", "component", " ", "fields", 
          " ", "in", " ", "the", " ", "w"}], "+", 
         RowBox[{"1", " ", "sector"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<stateLevelWm1\>\"", "->", "5"}], ",", "  ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "the", " ", "number", " ", "of", " ", "component", " ", "fields", 
          " ", "in", " ", "the", " ", "w"}], "-", 
         RowBox[{"1", " ", "sector"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<include w+2\>\"", "->", "False"}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "if", " ", "the", " ", "mixing", " ", "with", " ", "the", " ", "w"}],
          "+", 
         RowBox[{
         "2", " ", "sector", " ", "should", " ", "be", " ", "considered"}]}], 
        " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"(", "pre", ")"}], "computation", " ", "settings"}], " ", 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<maximalMode\>\"", "->", 
        RowBox[{"w0", "+", "2"}]}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
          "the", " ", "maximum", " ", "mode", " ", "number", " ", "that", " ",
            "can", " ", "appear"}], ";", " ", 
          RowBox[{
          "this", " ", "depends", " ", "on", " ", "the", " ", "twist"}]}], 
         ",", "  ", 
         RowBox[{"the", " ", "dimension"}], ",", " ", 
         RowBox[{"and", " ", "the", " ", "state"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"\"\<parallelEvaluation\>\"", "->", "True"}]}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{
       "if", " ", "the", " ", "computation", " ", "should", " ", "be", " ", 
        "carried", " ", "out", " ", "in", " ", "parallel"}], " ", "*)"}], 
      "\[IndentingNewLine]", "|>"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "supercharges", " ", "can", " ", "be", " ", "calculated", 
      " ", "using", " ", 
      RowBox[{"Supercharges3Point", ".", " ", "It"}], " ", "returns", " ", 
      "the", " ", "states"}], ",", " ", 
     RowBox[{"mode", " ", "numbers"}], ",", " ", 
     RowBox[{
      RowBox[{"and", " ", "the", " ", "supercharges", " ", "Q"}], "=", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["S", "~"], "1"], "+", 
       SubscriptBox[
        OverscriptBox["Q", "~"], "2"]}]}], ",", " ", 
     RowBox[{"S", "=", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["S", "~"], "2"], "+", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["Q", "~"], "1"], "."}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"For", " ", "these", " ", "values", " ", 
      RowBox[{"(", 
       RowBox[{"w", "=", "8"}], ")"}]}], ",", " ", 
     RowBox[{"evaluation", " ", "takes", " ", "roughly", " ", "60", " ", 
      RowBox[{"seconds", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tSt", ",", " ", "tMN", ",", " ", "tQ", ",", "tS"}], "}"}], "=", 
     RowBox[{"Supercharges3PointBothSupercharges", "[", 
      RowBox[{"w0", ",", "settingsHigherMagnon"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.94213507300007*^9, {3.9421351094314213`*^9, 3.942135134007601*^9}, {
   3.94213517522408*^9, 3.942135212430903*^9}, {3.942135648812323*^9, 
   3.942135662004237*^9}, {3.9421385091249237`*^9, 3.942138509252139*^9}, 
   3.942138669804461*^9, {3.942138776051645*^9, 3.942138785698242*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"e5c20668-8e72-43a3-81ed-54acbf2a39f8"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Calculated 3-point residues for w = 8 in 4.307 \
seconds\"\>"], "Print",
 CellChangeTimes->{3.942135615370437*^9, 3.942138535126116*^9, 
  3.9421386848461447`*^9, 3.942138783537013*^9, 3.942141852414093*^9, 
  3.9422138149263477`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"0a6d6e62-38a2-4c46-a5d9-3bdce9d79917"],

Cell[BoxData["\<\"For w = 8, there are 7 + 2 + 2 + 11 + 11 states and\"\>"], \
"Print",
 CellChangeTimes->{3.942135615370437*^9, 3.942138535126116*^9, 
  3.9421386848461447`*^9, 3.942138783537013*^9, 3.942141852414093*^9, 
  3.942213815572384*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"44812b11-1a70-6d41-9dc5-a61a1b99a335"],

Cell[BoxData["\<\"349 + 121 + 121 + 357 + 357 mode numbers.\"\>"], "Print",
 CellChangeTimes->{3.942135615370437*^9, 3.942138535126116*^9, 
  3.9421386848461447`*^9, 3.942138783537013*^9, 3.942141852414093*^9, 
  3.9422138155879974`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"afa53841-5e06-d445-b49c-04587d435e39"],

Cell[BoxData["\<\"Supercharge calculation completed after 27.9031 \
seconds\"\>"], "Print",
 CellChangeTimes->{3.942135615370437*^9, 3.942138535126116*^9, 
  3.9421386848461447`*^9, 3.942138783537013*^9, 3.942141852414093*^9, 
  3.9422138385224075`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"cadef73d-4f12-3c46-a9d0-2c5390801201"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Anomalous", " ", "dimension", " ", "matrix"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tAD", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"ConjugateTranspose", "[", "tS", "]"}], ".", "tS"}], "+", 
      RowBox[{
       RowBox[{"ConjugateTranspose", "[", "tQ", "]"}], ".", "tQ"}]}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Diagonalising", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tE", " ", "=", " ", 
     RowBox[{"Eigensystem", "[", "tAD", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.941187143294359*^9, 3.9411871943191223`*^9}, {
  3.941187955259857*^9, 3.941187973569586*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"4e1e9533-f0aa-46a2-8530-733c6de7936f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{"tE", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", 
  RowBox[{"(*", " ", "Eigenvalues", " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.941188234456024*^9, 3.941188238135508*^9}, {
  3.941189371176573*^9, 3.941189377866557*^9}, {3.942141778919321*^9, 
  3.942141781614239*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"a49635af-f4de-41c3-823e-f1d1d4448f22"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.007333333333333334], AbsoluteThickness[2], PointBox[CompressedData["

1:eJxd13lU1PX+x/FhUzANEFwum2ORJAIiirjiK0Q0AVlkX4cZlgFmYFaVKPmi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         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.007333333333333334], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJxd13lU1PX+x/FhUzANEFwum2ORJAIiirjiK0Q0AVlkX4cZlgFmYFaVKPmi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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0., 349.}, {0, 8.959583201239717}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0., 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.007333333333333334], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0., 349.}, {0, 8.959583201239717}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0., 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.007333333333333334], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.007333333333333334], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Point[CompressedData["
1:eJxd13lU1PX+x/FhUzANEFwum2ORJAIiirjiK0Q0AVlkX4cZlgFmYFaVKPmi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          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0., 349.}, {0, 8.959583201239717}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0., 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.007333333333333334], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 349.}, {0, 8.959583201239717}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.941188238483938*^9, 3.941188937617555*^9, 
  3.941189357358507*^9, 3.942135592536768*^9, 3.942135677959002*^9, 
  3.942138827179413*^9, 3.942141875734307*^9, 3.9422138387698174`*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"e630c7c2-2089-8e49-913c-244554b7cb49"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ordering  the  states (technical)", "Subsubsection",
 CellChangeTimes->{{3.9421383798127823`*^9, 3.942138391159853*^9}, {
  3.942138476363531*^9, 
  3.942138478635612*^9}},ExpressionUUID->"021b88b2-3e47-496d-8147-\
339aec275fa8"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Technical", " ", 
     RowBox[{"note", ":", " ", 
      RowBox[{
       RowBox[{"picking", " ", "out", " ", "the", " ", "three"}], "-", 
       RowBox[{
       "magnon", " ", "states", " ", "and", " ", "ordering", " ", "them", " ",
         "so", " ", "that", " ", "one", " ", "can", " ", "visually", " ", 
        "compare", " ", "to", " ", "the", " ", "states", " ", "in", " ", 
        "Section", " ", "4.1"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ADImplementation", ".", "nb"}], " ", "generates", " ", "states",
      " ", "and", " ", "distributes", " ", "mode", " ", "numbers", " ", 
     "over", " ", "the", " ", 
     RowBox[{"components", ".", " ", "The"}], " ", "ordering", " ", "of", " ",
      "those", " ", "mode", " ", "numbers", " ", "is", " ", "different", " ", 
     "to", " ", "the", " ", "\"\<natural\>\"", " ", "one", " ", "used", " ", 
     "in", " ", "the", " ", "paper"}]}], ",", " ", 
   RowBox[{"so", " ", "we", " ", "reorder", " ", "them", " ", 
    RowBox[{"here", ".", " ", "The"}], " ", "data", " ", "structure", " ", 
    "of", " ", "the", " ", "states", " ", "is", " ", "explained", " ", "in", 
    " ", "the", " ", "submission", " ", "of", " ", "2411.17612"}]}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.9421384123645487`*^9, 3.942138611554906*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"10153fcb-1111-49a7-ae57-3e539f0db86f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"The", " ", "three"}], "-", 
    RowBox[{"magnon", " ", "state", " ", "is", " ", "state", " ", "1"}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"tSt", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"For", " ", "w"}], "=", "8"}], ",", " ", 
     RowBox[{
     "the", " ", "first", " ", "20", " ", "mode", " ", "numbers", " ", 
      "correspond", " ", "to", " ", "this", " ", 
      RowBox[{"state", ".", " ", "This"}], " ", "needs", " ", "to", " ", "be",
       " ", "adjusted", " ", "for", " ", "larger", " ", "values", " ", "of", 
      " ", 
      RowBox[{"w", "!"}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tMN", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "20"}], "]"}], "]"}], "[", "\"\<state\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tMN", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "21"}], "]"}], "]"}], "[", "\"\<state\>\"", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.942135938939085*^9, 3.942136029737669*^9}, {
  3.942138722114614*^9, 3.942138727954418*^9}, {3.942138829969544*^9, 
  3.942138860721555*^9}, {3.942139248359849*^9, 3.942139257455245*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"93e91e6b-ab85-4d8d-8af6-e29d5a175803"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"0\"\>", ",", "\<\"p1\"\>", ",", "fm"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"0\"\>", ",", "\<\"p2\"\>", ",", "fm"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"0\"\>", ",", "\<\"p3\"\>", ",", "gm"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.942136001045533*^9, 3.9421388616282043`*^9, 
  3.9422138388261414`*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"0009f05f-88fa-fb43-9757-8aa059712fcc"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.942136001045533*^9, 3.9421388616282043`*^9, 
  3.9422138388342285`*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"580f459c-239e-9e4e-b3b7-644697963a60"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.942136001045533*^9, 3.9421388616282043`*^9, 
  3.9422138388363323`*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"3fa319ce-fc0c-f447-a320-211995cb31d2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
   "Ordering", " ", "the", " ", "states", " ", "by", " ", "increasing", " ", 
    "mode", " ", "number", " ", "of", " ", 
    SuperscriptBox[
     OverscriptBox["\[Psi]", "_"], "-"]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tT0", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"\"\<p1\>\"", "/.", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"tMN", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "i"}], "]"}], "]"}], "[", "\"\<momenta\>\"", 
            "]"}], ")"}]}], ",", 
         RowBox[{"\"\<p2\>\"", "/.", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"tMN", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "i"}], "]"}], "]"}], "[", "\"\<momenta\>\"", 
            "]"}], ")"}]}], ",", 
         RowBox[{"\"\<p3\>\"", "/.", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"tMN", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "i"}], "]"}], "]"}], "[", "\"\<momenta\>\"", 
            "]"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "20"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tOrdering", "=", 
     RowBox[{
      RowBox[{"Sort", "[", 
       RowBox[{"tT0", ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Or", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"#1", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "<", 
             RowBox[{"#2", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], ",", 
            RowBox[{"And", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#1", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "==", 
               RowBox[{"#2", "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{"#1", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "<", 
               RowBox[{"#2", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], "]"}], "&"}], 
         ")"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", ",", "1"}], "]"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.942138895626444*^9, 3.942138970600915*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"72512658-5f1c-4709-af21-627278a1ebcc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Long  eigenstates", "Subsubsection",
 CellChangeTimes->{{3.942138396477127*^9, 
  3.942138403087701*^9}},ExpressionUUID->"7dfc9c1f-95e6-4a45-88a6-\
5bf417ad4ccd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "the", " ", "lowest", " ", "eigenstate", " ", "is", " ", "the", " ", 
     "protected", " ", "state", " ", 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["K", "-"], ")"}], "0"], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Psi]", "-"], ")"}], 
      RowBox[{"1", "/", "2"}]]}], "|", 
    RowBox[{"w", ">", 
     RowBox[{
      RowBox[{".", " ", "This"}], " ", "corresponds", " ", "to", " ", "the", 
      " ", "flat", " ", "profile", " ", "\[Xi]", 
      RowBox[{"(", 
       RowBox[{"0", ";", 
        RowBox[{"n", "/", "w"}]}], ")"}]}]}]}], "\[IndentingNewLine]", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"tE", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", "tOrdering"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"PlotRange", "->", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.94213571229271*^9, 3.942135772595061*^9}, {
  3.942136006890344*^9, 3.942136008113892*^9}, {3.942138978210396*^9, 
  3.942138979570135*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"e21d3eb0-f507-4a4d-8d14-ed574b6f0628"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[2], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7I9Z16fNW3DNHirgcBmFz+FwAoUvgMYXcTiD
wpdwOI7Cl3E4jcJXQOMrOQCJA1J3S2wgfBUQf8K2B9OhfDUQ/5p80jIoXwPE
X7AidymUrwXWb3thJpSvA+Q3uJnOXgnl64Hk1yhwzobyDUD8Nws2wvQbgvgN
BimLoXwjMN/zMcw+Y7B9HVr9UL4JiN9iFTvDBgDbTUjQ
         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7I9Z16fNW3DNHirgcBmFz+FwAoUvgMYXcTiD
wpdwOI7Cl3E4jcJXQOMrOQCJA1J3S2wgfBUQf8K2B9OhfDUQ/5p80jIoXwPE
X7AidymUrwXWb3thJpSvA+Q3uJnOXgnl64Hk1yhwzobyDUD8Nws2wvQbgvgN
BimLoXwjMN/zMcw+Y7B9HVr9UL4JiN9iFTvDBgDbTUjQ
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0.604166666666668, 20.}, {
              0, 0.3535533905932741}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.604166666666668, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.604166666666668, 20.}, {0, 0.3535533905932741}},
            "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.604166666666668, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Point[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7I9Z16fNW3DNHirgcBmFz+FwAoUvgMYXcTiD
wpdwOI7Cl3E4jcJXQOMrOQCJA1J3S2wgfBUQf8K2B9OhfDUQ/5p80jIoXwPE
X7AidymUrwXWb3thJpSvA+Q3uJnOXgnl64Hk1yhwzobyDUD8Nws2wvQbgvgN
BimLoXwjMN/zMcw+Y7B9HVr9UL4JiN9iFTvDBgDbTUjQ
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0.604166666666668, 20.}, {0, 0.3535533905932741}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.604166666666668, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.604166666666668, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0.604166666666668, 20.}, {0, 0.3535533905932741}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.942135773085339*^9, 3.94213600869601*^9, 3.942138980077362*^9, {
   3.942141876894663*^9, 3.942141892809702*^9}, 3.942213838876335*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"025cbf29-b2d1-5845-849f-f123b12a1001"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "One", " ", "can", " ", "look", " ", "at", " ", "other", " ", "low"}], 
      "-", 
      RowBox[{"lying", " ", 
       RowBox[{"eigenstates", "."}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", " ", "example"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "the", " ", "third", " ", "lowest", " ", "is", " ", "associated", " ", 
       "to", " ", 
       SubscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[CapitalXi]", "-"], ")"}], 
        RowBox[{"1", "/", "w"}]], 
       SubscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[Psi]", "-"], ")"}], 
        RowBox[{
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"1", "/", "w"}]}]]}], "|", 
      RowBox[{"w", ">", " ", 
       RowBox[{"for", " ", "w"}]}]}], "=", 
     RowBox[{
      RowBox[{
      "8.", " ", "Figure", " ", "13", " ", "shows", " ", "the", " ", 
       "analogous", " ", "state", " ", "for", " ", "w"}], "=", "12."}]}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"tE", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "3"}], ",", "tOrdering"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"PlotRange", "->", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9421389981928883`*^9, 3.942139084400028*^9}, {
   3.9421392232392273`*^9, 3.9421392344795647`*^9}, 3.9421392953508787`*^9},
 CellLabel->
  "In[223]:=",ExpressionUUID->"36012f8d-729a-4002-b330-d1c86e8c5ccd"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[2], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7FlEJUx2sd2whwo43Le+KTIheRuUz+EgdyeT
TW7+eihfwOFbg7vcp5+roXwRh6m2J3kj/q+C8iUcFKdvY+O/ApOXcUhatPzU
oZcw/QoONftDjcvbE6F8JQePoKfnLSZdh/JVHK44rGRRW34VyldzkPjQecvS
A8bXcLgUcsXq+T4YX8vhRrd1eIIDTL+OQzBnbu8n5jtQvp7DkzSJ0AdrJkH5
Bg7Cn3zVjuyfAeUbOoRe5w+UNJ0L5Rs59D/4rST4eQGUb+xQrn+lnWt3OZRv
4uBQ1fRIvL7JHgCN7lWU
         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7FlEJUx2sd2whwo43Le+KTIheRuUz+EgdyeT
TW7+eihfwOFbg7vcp5+roXwRh6m2J3kj/q+C8iUcFKdvY+O/ApOXcUhatPzU
oZcw/QoONftDjcvbE6F8JQePoKfnLSZdh/JVHK44rGRRW34VyldzkPjQecvS
A8bXcLgUcsXq+T4YX8vhRrd1eIIDTL+OQzBnbu8n5jtQvp7DkzSJ0AdrJkH5
Bg7Cn3zVjuyfAeUbOoRe5w+UNJ0L5Rs59D/4rST4eQGUb+xQrn+lnWt3OZRv
4uBQ1fRIvL7JHgCN7lWU
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0.604166666666668, 20.}, {
              0, 0.4377409344780478}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.604166666666668, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.604166666666668, 20.}, {0, 0.4377409344780478}},
            "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.604166666666668, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Point[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7FlEJUx2sd2whwo43Le+KTIheRuUz+EgdyeT
TW7+eihfwOFbg7vcp5+roXwRh6m2J3kj/q+C8iUcFKdvY+O/ApOXcUhatPzU
oZcw/QoONftDjcvbE6F8JQePoKfnLSZdh/JVHK44rGRRW34VyldzkPjQecvS
A8bXcLgUcsXq+T4YX8vhRrd1eIIDTL+OQzBnbu8n5jtQvp7DkzSJ0AdrJkH5
Bg7Cn3zVjuyfAeUbOoRe5w+UNJ0L5Rs59D/4rST4eQGUb+xQrn+lnWt3OZRv
4uBQ1fRIvL7JHgCN7lWU
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0.604166666666668, 20.}, {0, 0.4377409344780478}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.604166666666668, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.604166666666668, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0.604166666666668, 20.}, {0, 0.4377409344780478}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9421389984638166`*^9, 3.942139014284885*^9}, {
   3.9421418780141945`*^9, 3.942141895714514*^9}, 3.9422138389311275`*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"7ed2db9d-10db-7644-bfac-5f01271dd782"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Direct  comparison", "Subsubsection",
 CellChangeTimes->{{3.942139513534215*^9, 
  3.942139523413156*^9}},ExpressionUUID->"126c1044-c4d8-4afc-b4c0-\
670aadd5f721"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "can", " ", "directly", " ", "compare", " ", "this", " ", 
      "to", " ", "the", " ", "approximation", " ", "obtained", " ", "by", " ",
       "only", " ", "considering", " ", "magnon"}], "-", 
     RowBox[{"conserving", " ", 
      RowBox[{"transitions", "."}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
    "We", " ", "run", " ", "the", " ", "calculation", " ", "again"}]}], ",", 
   " ", 
   RowBox[{
    RowBox[{"this", " ", "time", " ", "with", " ", "only", " ", "3"}], "-", 
    RowBox[{"magnon", " ", 
     RowBox[{"states", ":"}]}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.9421395414700737`*^9, 3.942139584516938*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"cea14ec0-d220-40e0-814e-aa9b6296d642"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "twist", " ", "w"}], ";", " ", "here"}], ",", " ", 
    RowBox[{
    "one", " ", "can", " ", "only", " ", "go", " ", "to", " ", "modest", " ", 
     "values", " ", "of", " ", "w"}], ",", " ", 
    RowBox[{
    "as", " ", "the", " ", "number", " ", "of", " ", "states", " ", "grows", 
     " ", 
     RowBox[{"rapidly", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"w0", "=", "8"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "settings", " ", "are", " ", "stored", " ", "in", " ", "an", 
     " ", 
     RowBox[{"association", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"settingsHigherMagnon2", "=", 
     RowBox[{"<|", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "quantum", " ", "numbers", " ", "characterising", " ", "the", " ", 
         "state"}], ",", " ", 
        RowBox[{"see", " ", "Appendix", " ", "A", ".1"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\"\<dimension\>\"", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], ",", 
       RowBox[{"(*", " ", 
        RowBox[{
        "conformal", " ", "dimension", " ", "of", " ", "the", " ", "state", 
         " ", 
         RowBox[{"(", 
          RowBox[{
          "on", " ", "top", " ", "of", " ", "the", " ", "BPS", " ", "state"}],
           ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<barCharge\>\"", "->", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"(*", " ", 
        RowBox[{"the", " ", "bar", " ", "charge", " ", 
         RowBox[{"(", 
          RowBox[{"number", " ", "of", " ", "barred", " ", "fields"}], 
          ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<RCharge\>\"", "->", 
        RowBox[{"-", "3"}]}], ",", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "times"}], ")"}], " ", "the", " ", "su", 
          RowBox[{"(", "2", ")"}], " ", "R"}], "-", "charge"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"\"\<resCharge\>\"", "->", "0"}], ",", 
       RowBox[{"(*", " ", 
        RowBox[{
        "charge", " ", "under", " ", "the", " ", "residual", " ", "diagonal", 
         " ", "su", 
         RowBox[{"(", "2", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "truncation", " ", "of", " ", "states", " ", "which", " ", "should", 
         " ", "be", " ", "included"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<stateLevel\>\"", "->", "3"}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "the", " ", "maximum", " ", "number", " ", "of", " ", "component", 
         " ", "fields"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<stateLevelWp1\>\"", "->", "3"}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "the", " ", "number", " ", "of", " ", "component", " ", "fields", 
          " ", "in", " ", "the", " ", "w"}], "+", 
         RowBox[{"1", " ", "sector"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<stateLevelWm1\>\"", "->", "3"}], ",", "  ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "the", " ", "number", " ", "of", " ", "component", " ", "fields", 
          " ", "in", " ", "the", " ", "w"}], "-", 
         RowBox[{"1", " ", "sector"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<include w+2\>\"", "->", "False"}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "if", " ", "the", " ", "mixing", " ", "with", " ", "the", " ", "w"}],
          "+", 
         RowBox[{
         "2", " ", "sector", " ", "should", " ", "be", " ", "considered"}]}], 
        " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"(", "pre", ")"}], "computation", " ", "settings"}], " ", 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\"\<maximalMode\>\"", "->", 
        RowBox[{"w0", "+", "2"}]}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
          "the", " ", "maximum", " ", "mode", " ", "number", " ", "that", " ",
            "can", " ", "appear"}], ";", " ", 
          RowBox[{
          "this", " ", "depends", " ", "on", " ", "the", " ", "twist"}]}], 
         ",", "  ", 
         RowBox[{"the", " ", "dimension"}], ",", " ", 
         RowBox[{"and", " ", "the", " ", "state"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"\"\<parallelEvaluation\>\"", "->", "True"}]}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{
       "if", " ", "the", " ", "computation", " ", "should", " ", "be", " ", 
        "carried", " ", "out", " ", "in", " ", "parallel"}], " ", "*)"}], 
      "\[IndentingNewLine]", "|>"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "supercharges", " ", "can", " ", "be", " ", "calculated", 
      " ", "using", " ", 
      RowBox[{"Supercharges3Point", ".", " ", "It"}], " ", "returns", " ", 
      "the", " ", "states"}], ",", " ", 
     RowBox[{"mode", " ", "numbers"}], ",", " ", 
     RowBox[{
      RowBox[{"and", " ", "the", " ", "supercharges", " ", "Q"}], "=", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["S", "~"], "1"], "+", 
       SubscriptBox[
        OverscriptBox["Q", "~"], "2"]}]}], ",", " ", 
     RowBox[{"S", "=", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["S", "~"], "2"], "+", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["Q", "~"], "1"], "."}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"For", " ", "these", " ", "values", " ", 
      RowBox[{"(", 
       RowBox[{"w", "=", "8"}], ")"}]}], ",", " ", 
     RowBox[{"evaluation", " ", "takes", " ", "roughly", " ", "15", " ", 
      RowBox[{"seconds", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tSt2", ",", " ", "tMN2", ",", " ", "tQ2", ",", "tS2"}], "}"}], 
     "=", 
     RowBox[{"Supercharges3PointBothSupercharges", "[", 
      RowBox[{"w0", ",", "settingsHigherMagnon2"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.94213507300007*^9, {3.9421351094314213`*^9, 3.942135134007601*^9}, {
   3.94213517522408*^9, 3.942135212430903*^9}, {3.942135648812323*^9, 
   3.942135662004237*^9}, {3.9421385091249237`*^9, 3.942138509252139*^9}, 
   3.942138669804461*^9, {3.942138776051645*^9, 3.942138785698242*^9}, {
   3.94213935942352*^9, 3.942139374694812*^9}, {3.942139592870104*^9, 
   3.9421395930297537`*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"8f42f7cd-da6c-4680-9006-4433f90b6185"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Calculated 3-point residues for w = 8 in 3.94112 \
seconds\"\>"], "Print",
 CellChangeTimes->{
  3.942135615370437*^9, 3.942138535126116*^9, 3.9421386848461447`*^9, 
   3.942138783537013*^9, 3.942139384411814*^9, {3.9421418821647396`*^9, 
   3.94214190233675*^9}, 3.9422138428935738`*^9},
 CellLabel->
  "During evaluation of \
In[225]:=",ExpressionUUID->"02ce4565-6c57-d14e-a873-d29960217d6f"],

Cell[BoxData["\<\"For w = 8, there are 1 + 0 + 0 + 2 + 2 states and\"\>"], \
"Print",
 CellChangeTimes->{
  3.942135615370437*^9, 3.942138535126116*^9, 3.9421386848461447`*^9, 
   3.942138783537013*^9, 3.942139384411814*^9, {3.9421418821647396`*^9, 
   3.94214190233675*^9}, 3.942213843071865*^9},
 CellLabel->
  "During evaluation of \
In[225]:=",ExpressionUUID->"fd70e08e-8260-5f49-8688-9abdc23fd44a"],

Cell[BoxData["\<\"20 + 0 + 0 + 40 + 40 mode numbers.\"\>"], "Print",
 CellChangeTimes->{
  3.942135615370437*^9, 3.942138535126116*^9, 3.9421386848461447`*^9, 
   3.942138783537013*^9, 3.942139384411814*^9, {3.9421418821647396`*^9, 
   3.94214190233675*^9}, 3.942213843071865*^9},
 CellLabel->
  "During evaluation of \
In[225]:=",ExpressionUUID->"94cdd9cf-f72e-be4a-b83d-c454f4001d25"],

Cell[BoxData["\<\"Supercharge calculation completed after 5.57271 \
seconds\"\>"], "Print",
 CellChangeTimes->{
  3.942135615370437*^9, 3.942138535126116*^9, 3.9421386848461447`*^9, 
   3.942138783537013*^9, 3.942139384411814*^9, {3.9421418821647396`*^9, 
   3.94214190233675*^9}, 3.9422138445251713`*^9},
 CellLabel->
  "During evaluation of \
In[225]:=",ExpressionUUID->"62cce426-cb87-744b-97eb-bb7fef06c3fb"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Anomalous", " ", "dimension", " ", "matrix"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tAD2", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"ConjugateTranspose", "[", "tS2", "]"}], ".", "tS2"}], "+", 
      RowBox[{
       RowBox[{"ConjugateTranspose", "[", "tQ2", "]"}], ".", "tQ2"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Diagonalising", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tE2", " ", "=", " ", 
     RowBox[{"Eigensystem", "[", "tAD2", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.941187143294359*^9, 3.9411871943191223`*^9}, {
  3.941187955259857*^9, 3.941187973569586*^9}, {3.942139379471065*^9, 
  3.942139394318706*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"b302ac66-ec39-4b7d-a1cf-72f61d77b028"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
   "There", " ", "is", " ", "an", " ", "eigenstate", " ", "with", " ", "very",
     " ", "similar", " ", "eigenvalue", " ", "to", " ", "the", " ", "long", 
    " ", "state", " ", "we", " ", "identified", " ", 
    RowBox[{"above", ":"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"tE2", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "5"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"tE", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "3"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.942139490327031*^9, 3.942139498109483*^9}, {
  3.942139530766366*^9, 3.942139533742679*^9}, {3.942139617893207*^9, 
  3.94213964169288*^9}, {3.94213971782916*^9, 3.942139721548251*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"527a555f-e70b-4096-ad72-5ae8724ec4e6"],

Cell[BoxData["1.5202959305187997`"], "Output",
 CellChangeTimes->{
  3.942139498449226*^9, {3.942139531070507*^9, 3.942139534408809*^9}, 
   3.942139722628562*^9, 3.942213844564163*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"498c7df4-77b5-8b4b-aa78-abdd80b954f6"],

Cell[BoxData[
 RowBox[{"1.5447864916650316`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.942139498449226*^9, {3.942139531070507*^9, 3.942139534408809*^9}, 
   3.942139722628562*^9, 3.942213844564163*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"442c1583-14b5-2b4f-8c8e-5e4edd8d178d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"When", " ", "plotting"}], ",", " ", 
    RowBox[{
     RowBox[{
     "one", " ", "sees", " ", "that", " ", "the", " ", "states", " ", "are", 
      " ", "quantitatively", " ", "similar", " ", "already", " ", "at", " ", 
      "this", " ", "small", " ", "value", " ", "of", " ", "w"}], "=", 
     RowBox[{"8", ":"}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"tE2", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "5"}], ",", "tOrdering"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{"tE", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "3"}], ",", "tOrdering"}], "]"}], "]"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"PlotRange", "->", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.942139457165864*^9, 3.9421394810706797`*^9}, {
  3.94213952719851*^9, 3.942139537534445*^9}, {3.942139644724838*^9, 
  3.942139703756389*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"b6e3bb73-a5d8-45c7-a15b-5256fb81f518"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.012833333333333334`], AbsoluteThickness[2], 
         PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7FlkN3IcOnPTHirgYNC5S0m1azuUz+HgHtrG
FrNwHZQv4PDkn5WY5qRVUL6IQ7nGnU3vZ6yE8iUcMtkeLGpYDJOXcXDQPO32
4sMOKF/BgQEFKDn8zjao2R5xHSqv4uDfcSQr4tUVKF/NgTOgM180FMbXcJi+
mqd7WxuMr+Wgc3su2ybOq1C+jsOFz4a8dSwPoHw9h5L3Osd+88yB8g0crr27
lHB90yIo39DBlFmuk33CMijfyOEi99RFJwuWQPnGDtc409PjVzRB+SYOOzev
8Nuo2GIPAD76UvY=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         0.012833333333333334`], AbsoluteThickness[2], 
         PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7FlEJUx2sd2whwo43Le+KTIheRuUz+EgdyeT
TW7+eihfwOFbg7vcp5+roXwRh6m2J3kj/q+C8iUcFKdvY+O/ApOXcUhatPzU
oZcw/QoONftDjcvbE6F8JQePoKfnLSZdh/JVHK44rGRRW34VyldzkPjQecvS
A8bXcLgUcsXq+T4YX8vhRrd1eIIDTL+OQzBnbu8n5jtQvp7DkzSJ0AdrJkH5
Bg7Cn3zVjuyfAeUbOoRe5w+UNJ0L5Rs59D/4rST4eQGUb+xQrn+lnWt3OZRv
4uBQ1fRIvL7JHgCN7lWU
          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7FlkN3IcOnPTHirgYNC5S0m1azuUz+HgHtrG
FrNwHZQv4PDkn5WY5qRVUL6IQ7nGnU3vZ6yE8iUcMtkeLGpYDJOXcXDQPO32
4sMOKF/BgQEFKDn8zjao2R5xHSqv4uDfcSQr4tUVKF/NgTOgM180FMbXcJi+
mqd7WxuMr+Wgc3su2ybOq1C+jsOFz4a8dSwPoHw9h5L3Osd+88yB8g0crr27
lHB90yIo39DBlFmuk33CMijfyOEi99RFJwuWQPnGDtc409PjVzRB+SYOOzev
8Nuo2GIPAD76UvY=
              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7FlEJUx2sd2whwo43Le+KTIheRuUz+EgdyeT
TW7+eihfwOFbg7vcp5+roXwRh6m2J3kj/q+C8iUcFKdvY+O/ApOXcUhatPzU
oZcw/QoONftDjcvbE6F8JQePoKfnLSZdh/JVHK44rGRRW34VyldzkPjQecvS
A8bXcLgUcsXq+T4YX8vhRrd1eIIDTL+OQzBnbu8n5jtQvp7DkzSJ0AdrJkH5
Bg7Cn3zVjuyfAeUbOoRe5w+UNJ0L5Rs59D/4rST4eQGUb+xQrn+lnWt3OZRv
4uBQ1fRIvL7JHgCN7lWU
              "]]}, "Charting`Private`Tag#2"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0.604166666666668, 20.}, {0, 0.500548387309772}},
             "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.604166666666668, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2]], 
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.604166666666668, 20.}, {0, 0.500548387309772}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.604166666666668, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Point[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7FlkN3IcOnPTHirgYNC5S0m1azuUz+HgHtrG
FrNwHZQv4PDkn5WY5qRVUL6IQ7nGnU3vZ6yE8iUcMtkeLGpYDJOXcXDQPO32
4sMOKF/BgQEFKDn8zjao2R5xHSqv4uDfcSQr4tUVKF/NgTOgM180FMbXcJi+
mqd7WxuMr+Wgc3su2ybOq1C+jsOFz4a8dSwPoHw9h5L3Osd+88yB8g0crr27
lHB90yIo39DBlFmuk33CMijfyOEi99RFJwuWQPnGDtc409PjVzRB+SYOOzev
8Nuo2GIPAD76UvY=
          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Point[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7FlEJUx2sd2whwo43Le+KTIheRuUz+EgdyeT
TW7+eihfwOFbg7vcp5+roXwRh6m2J3kj/q+C8iUcFKdvY+O/ApOXcUhatPzU
oZcw/QoONftDjcvbE6F8JQePoKfnLSZdh/JVHK44rGRRW34VyldzkPjQecvS
A8bXcLgUcsXq+T4YX8vhRrd1eIIDTL+OQzBnbu8n5jtQvp7DkzSJ0AdrJkH5
Bg7Cn3zVjuyfAeUbOoRe5w+UNJ0L5Rs59D/4rST4eQGUb+xQrn+lnWt3OZRv
4uBQ1fRIvL7JHgCN7lWU
          "]]}, "Charting`Private`Tag#2"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0.604166666666668, 20.}, {0, 0.500548387309772}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.604166666666668, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.604166666666668, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0.604166666666668, 20.}, {0, 0.500548387309772}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.942139469689307*^9, 3.942139481777952*^9}, {
   3.942139527427121*^9, 3.942139537790225*^9}, 3.942139684400017*^9, {
   3.942141883917244*^9, 3.942141905079471*^9}, 3.942213844626692*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"9fb1adf2-a39e-6b44-a8bd-f7fbbdeb641b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{949, 467},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1. Inherited,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bdb9882e-13ec-4455-ae8c-89eb6877f46a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2050, 37, 265, "Text",ExpressionUUID->"a9497dd8-3895-4295-84bb-d9067c2c3248"],
Cell[CellGroupData[{
Cell[2633, 61, 166, 3, 67, "Section",ExpressionUUID->"b8f99df2-44ea-4962-aa58-6336d8512d9a"],
Cell[2802, 66, 1293, 30, 105, "Input",ExpressionUUID->"242975e1-e0b4-4fd9-922b-0bbbb1a245d5"],
Cell[4098, 98, 18197, 407, 1418, "Input",ExpressionUUID->"f279bce9-f183-4326-a016-3d9fdd4cfb96"],
Cell[22298, 507, 10429, 252, 667, "Input",ExpressionUUID->"c7621089-669e-4f44-a0f7-d870df7db9d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32764, 764, 182, 3, 67, "Section",ExpressionUUID->"2c7461c4-9e72-4891-8ca8-9a709959c547"],
Cell[CellGroupData[{
Cell[32971, 771, 553, 12, 54, "Subsection",ExpressionUUID->"64a3803b-9d0b-4bc2-a413-16199668c9e0"],
Cell[33527, 785, 947, 18, 86, "Input",ExpressionUUID->"e8989f27-9e12-4ae5-bb02-8448d39ce9bb"],
Cell[CellGroupData[{
Cell[34499, 807, 6864, 160, 504, "Input",ExpressionUUID->"08197adc-de3a-42f5-a7af-661268c2e073"],
Cell[CellGroupData[{
Cell[41388, 971, 288, 6, 22, "Print",ExpressionUUID->"2397f262-73c4-b646-9fb3-fbc6c11fa79b"],
Cell[41679, 979, 283, 6, 22, "Print",ExpressionUUID->"9753f4af-0f20-a448-a8ea-bd86cf1c3985"],
Cell[41965, 987, 270, 5, 22, "Print",ExpressionUUID->"694b3274-2762-2e40-82ce-14390b83600f"],
Cell[42238, 994, 287, 6, 22, "Print",ExpressionUUID->"1378202b-5691-544c-abf5-31cddeee580f"]
}, Open  ]]
}, Open  ]],
Cell[42552, 1004, 842, 21, 105, "Input",ExpressionUUID->"054e33d4-249a-4777-a8a6-6240cc55ef27"],
Cell[CellGroupData[{
Cell[43419, 1029, 382, 9, 28, "Input",ExpressionUUID->"71364e67-4d22-4954-932c-77b6e4452d9b"],
Cell[43804, 1040, 38473, 695, 248, "Output",ExpressionUUID->"6eec46a9-c173-bd4e-900f-c4dff0a08b92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82314, 1740, 1470, 35, 48, "Input",ExpressionUUID->"c4ab5dd7-4e12-4bb4-93e0-266231cba7a3"],
Cell[83787, 1777, 43472, 777, 239, "Output",ExpressionUUID->"3771fedd-7a4d-2641-81bc-099089862939"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127296, 2559, 1731, 42, 106, "Input",ExpressionUUID->"a009f6f4-0165-474f-8418-a472000b5f7d"],
Cell[129030, 2603, 40078, 722, 239, "Output",ExpressionUUID->"c8e48739-7456-5f44-973c-f8cb054702e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169145, 3330, 1908, 59, 71, "Input",ExpressionUUID->"a7bf0d29-6ce5-9c46-b3b6-a323e880a4ed"],
Cell[171056, 3391, 45547, 812, 239, "Output",ExpressionUUID->"9e246dae-4608-074f-8f52-29622cc1b26b"],
Cell[216606, 4205, 45222, 806, 239, "Output",ExpressionUUID->"7cab0c92-d515-a34e-aa9d-7619bcea03ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261865, 5016, 1100, 32, 48, "Input",ExpressionUUID->"250525a6-23a4-e943-a16f-052ba0a17a8b"],
Cell[262968, 5050, 39517, 713, 239, "Output",ExpressionUUID->"616a028d-c378-1447-a1d6-5dd3ed4bf44f"]
}, Open  ]],
Cell[302500, 5766, 856, 14, 105, "Input",ExpressionUUID->"d494604a-b443-447a-a8f8-5f7db194ecbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303393, 5785, 506, 15, 54, "Subsection",ExpressionUUID->"50fbc90f-a536-48e3-b0f0-d2effff35b8b"],
Cell[303902, 5802, 587, 11, 67, "Input",ExpressionUUID->"66fd261c-735c-4f59-a4d1-570ee6f24c58"],
Cell[CellGroupData[{
Cell[304514, 5817, 6860, 166, 504, "Input",ExpressionUUID->"e5c20668-8e72-43a3-81ed-54acbf2a39f8"],
Cell[CellGroupData[{
Cell[311399, 5987, 358, 7, 22, "Print",ExpressionUUID->"0a6d6e62-38a2-4c46-a5d9-3bdce9d79917"],
Cell[311760, 5996, 353, 7, 22, "Print",ExpressionUUID->"44812b11-1a70-6d41-9dc5-a61a1b99a335"],
Cell[312116, 6005, 343, 6, 22, "Print",ExpressionUUID->"afa53841-5e06-d445-b49c-04587d435e39"],
Cell[312462, 6013, 359, 7, 22, "Print",ExpressionUUID->"cadef73d-4f12-3c46-a9d0-2c5390801201"]
}, Open  ]]
}, Open  ]],
Cell[312848, 6024, 842, 21, 105, "Input",ExpressionUUID->"4e1e9533-f0aa-46a2-8530-733c6de7936f"],
Cell[CellGroupData[{
Cell[313715, 6049, 431, 10, 28, "Input",ExpressionUUID->"a49635af-f4de-41c3-823e-f1d1d4448f22"],
Cell[314149, 6061, 20605, 401, 247, "Output",ExpressionUUID->"e630c7c2-2089-8e49-913c-244554b7cb49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[334791, 6467, 235, 4, 45, "Subsubsection",ExpressionUUID->"021b88b2-3e47-496d-8147-339aec275fa8"],
Cell[335029, 6473, 1502, 28, 162, "Input",ExpressionUUID->"10153fcb-1111-49a7-ae57-3e539f0db86f"],
Cell[CellGroupData[{
Cell[336556, 6505, 1491, 37, 181, "Input",ExpressionUUID->"93e91e6b-ab85-4d8d-8af6-e29d5a175803"],
Cell[338050, 6544, 493, 13, 32, "Output",ExpressionUUID->"0009f05f-88fa-fb43-9757-8aa059712fcc"],
Cell[338546, 6559, 204, 4, 32, "Output",ExpressionUUID->"580f459c-239e-9e4e-b3b7-644697963a60"],
Cell[338753, 6565, 204, 4, 32, "Output",ExpressionUUID->"3fa319ce-fc0c-f447-a320-211995cb31d2"]
}, Open  ]],
Cell[338972, 6572, 2494, 71, 124, "Input",ExpressionUUID->"72512658-5f1c-4709-af21-627278a1ebcc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[341503, 6648, 168, 3, 45, "Subsubsection",ExpressionUUID->"7dfc9c1f-95e6-4a45-88a6-5bf417ad4ccd"],
Cell[CellGroupData[{
Cell[341696, 6655, 1246, 34, 106, "Input",ExpressionUUID->"e21d3eb0-f507-4a4d-8d14-ed574b6f0628"],
Cell[342945, 6691, 8987, 212, 239, "Output",ExpressionUUID->"025cbf29-b2d1-5845-849f-f123b12a1001"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351969, 6908, 1630, 45, 125, "Input",ExpressionUUID->"36012f8d-729a-4002-b330-d1c86e8c5ccd"],
Cell[353602, 6955, 9265, 217, 243, "Output",ExpressionUUID->"7ed2db9d-10db-7644-bfac-5f01271dd782"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[362916, 7178, 169, 3, 45, "Subsubsection",ExpressionUUID->"126c1044-c4d8-4afc-b4c0-670aadd5f721"],
Cell[363088, 7183, 861, 20, 86, "Input",ExpressionUUID->"cea14ec0-d220-40e0-814e-aa9b6296d642"],
Cell[CellGroupData[{
Cell[363974, 7207, 6973, 169, 504, "Input",ExpressionUUID->"8f42f7cd-da6c-4680-9006-4433f90b6185"],
Cell[CellGroupData[{
Cell[370972, 7380, 412, 8, 22, "Print",ExpressionUUID->"02ce4565-6c57-d14e-a873-d29960217d6f"],
Cell[371387, 7390, 403, 8, 22, "Print",ExpressionUUID->"fd70e08e-8260-5f49-8688-9abdc23fd44a"],
Cell[371793, 7400, 386, 7, 22, "Print",ExpressionUUID->"94cdd9cf-f72e-be4a-b83d-c454f4001d25"],
Cell[372182, 7409, 411, 8, 22, "Print",ExpressionUUID->"62cce426-cb87-744b-97eb-bb7fef06c3fb"]
}, Open  ]]
}, Open  ]],
Cell[372620, 7421, 899, 22, 105, "Input",ExpressionUUID->"b302ac66-ec39-4b7d-a1cf-72f61d77b028"],
Cell[CellGroupData[{
Cell[373544, 7447, 928, 22, 105, "Input",ExpressionUUID->"527a555f-e70b-4096-ad72-5ae8724ec4e6"],
Cell[374475, 7471, 268, 5, 32, "Output",ExpressionUUID->"498c7df4-77b5-8b4b-aa78-abdd80b954f6"],
Cell[374746, 7478, 347, 7, 32, "Output",ExpressionUUID->"442c1583-14b5-2b4f-8c8e-5e4edd8d178d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375130, 7490, 1225, 32, 86, "Input",ExpressionUUID->"b6e3bb73-a5d8-45c7-a15b-5256fb81f518"],
Cell[376358, 7524, 11546, 268, 265, "Output",ExpressionUUID->"9fb1adf2-a39e-6b44-a8bd-f7fbbdeb641b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/LongEigenstates.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "1331464f",
   "metadata": {},
   "source": [
    "## This notebook reproduces the main results of Sections 2, 3 and 4 in the paper ''AdS$_3\\times$S$^3$ magnons in the symmetric orbifold\" by Matthias R. Gaberdiel, Dennis Kempel, and Beat Nairz. \n",
    "\n",
    "## We first introduce the necessary functions. At the end of the notebook we plot the results.\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "2349f21f",
   "metadata": {},
   "outputs": [],
   "source": [
    "from numpy import exp, pi, sqrt, conjugate, real, zeros, sign, array\n",
    "from numpy.linalg import eigh, norm\n",
    "from scipy.special import binom\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3f498a35",
   "metadata": {},
   "source": [
    "<hr style=\"border:2px solid gray\">\n",
    "\n",
    "###### Here we collect the necessary Wick contractions.\n",
    "\n",
    "\n",
    "\n",
    "The fermion-boson crossed contraction, eq. (A.13)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "47240050",
   "metadata": {},
   "outputs": [],
   "source": [
    "def FB(w,m,n):\n",
    "    \n",
    "    ##############\n",
    "    if m%(w+1)==0:\n",
    "        if m==w+1:\n",
    "            val = 1\n",
    "        else:\n",
    "            return 0\n",
    "    else:\n",
    "        val = binom(-m/(w+1),w+1-m)\n",
    "    ##############\n",
    "        \n",
    "    \n",
    "    ##############\n",
    "    if n%w==0:\n",
    "        if n!=w:\n",
    "            k=n/w\n",
    "            val *= (-1)**(w*(1-k))*binom(w*(1-k)-k,-k)\n",
    "        \n",
    "    else:\n",
    "        val *= binom(-1+n/w,w-n)\n",
    "    ##############\n",
    "    \n",
    "    val *= exp(-1j*pi*m/(w+1)) * (w+1)**(n/w)\n",
    "    val *= w**(1-m/(w+1)) * (-w/(w+1))**(m-n-1)\n",
    "    val *= sqrt(1-n/w)\n",
    "    \n",
    "    return val"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "54a5033c",
   "metadata": {},
   "source": [
    "\n",
    "The negative fermion same-species contraction, eq. (A.16-17)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "6345dced",
   "metadata": {},
   "outputs": [],
   "source": [
    "def FF(w,m,n):\n",
    "    if w*m == (w+1)*n:\n",
    "        if n==w:\n",
    "            return sqrt((w+1)/w)\n",
    "        else:\n",
    "            return sqrt(w/(w+1))\n",
    "    \n",
    "    ##############\n",
    "    if m%(w+1)==0:\n",
    "        if m==w+1:\n",
    "            val = 1\n",
    "        else:\n",
    "            return 0\n",
    "    else:\n",
    "        val = binom(-m/(w+1),w+1-m)\n",
    "    ##############\n",
    "        \n",
    "    \n",
    "    ##############\n",
    "    if n%w==0:\n",
    "        if n!=w:\n",
    "            k=n/w\n",
    "            val *= (-1)**(w*(1-k))*binom(w*(1-k)-k,-k)\n",
    "        \n",
    "    else:\n",
    "        val *= binom(-1+n/w,w-n)\n",
    "    ##############\n",
    "    \n",
    "    val *= -exp(-1j*pi*m/(w+1)) * (w+1)**(-.5+n/w)\n",
    "    val *= w**(.5-m/(w+1)) * (-w/(w+1))**(m-n-1)\n",
    "    val *= (1-n/w) / (m/(w+1)-n/w)\n",
    "    \n",
    "    return val"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f4242214",
   "metadata": {},
   "source": [
    "The boson-fermion crossed contraction, eq. (A.14)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "c04484c6",
   "metadata": {},
   "outputs": [],
   "source": [
    "BF = lambda w,m,n: sqrt((1-m/(w+1))/(1-n/w)) * FB(w,m,n)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a101efe8",
   "metadata": {},
   "source": [
    "The positive fermion same-species contraction, eq. (A.18)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "76e4f533",
   "metadata": {},
   "outputs": [],
   "source": [
    "FFPlus = lambda w,m,n: (1-m/(w+1))/(1-n/w) * FF(w,m,n)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ad9c5540",
   "metadata": {},
   "source": [
    "The boson same-species contraction which appears in the weighting functions in eq. (A.20-21)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "9bf3940e",
   "metadata": {},
   "outputs": [],
   "source": [
    "BB = lambda w,m,n: sqrt((1-m/(w+1))/(1-n/w)) * FF(w,m,n)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d8f58033",
   "metadata": {},
   "source": [
    "<hr style=\"border:2px solid gray\">\n",
    "\n",
    "###### The matrix elements of the negative two-fermion sector, Section 2.\n",
    "\n",
    "\n",
    "Matrix of transition amplitudes $\\kappa$ in eq. (2.16) for fixed mode numbers $m$ and $n$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "90074d6e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def kappa2_minus(w,m,n):\n",
    "    kappa = []\n",
    "    \n",
    "    for c in range(m+1,w):\n",
    "        row = []\n",
    "        \n",
    "        for b in range(n,w+1):\n",
    "            #Explicit transition amplitude, see bottom of page 6.\n",
    "            row.append(FB(w-1,b,w-1+m-c) * FF(w-1,w+n-b,c))\n",
    "            \n",
    "        kappa.append(row)\n",
    "    \n",
    "    return conjugate(array(kappa))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0e5950ed",
   "metadata": {},
   "source": [
    "Matrix of transition amplitudes $\\bar\\kappa$ in eq. (2.16)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "45e914e5",
   "metadata": {},
   "outputs": [],
   "source": [
    "def bkappa2_minus(w,m,n):\n",
    "    bkappa = []\n",
    "    \n",
    "    for c in range(m+1,w):\n",
    "        row = []\n",
    "        \n",
    "        for b in range(n,w+1):\n",
    "            #Explicit transition amplitude, see bottom of page 6.\n",
    "            row.append(FB(w-1,w+n-b,w-1+m-c) * FF(w-1,b,c))\n",
    "            \n",
    "        bkappa.append(row)\n",
    "    \n",
    "    return conjugate(array(bkappa))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "65481452",
   "metadata": {},
   "source": [
    "The full matrix $\\gamma(\\frac{n}{w})$, eq. (2.17)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "00bdd91f",
   "metadata": {},
   "outputs": [],
   "source": [
    "def gamma2_minus(w,n):\n",
    "    gamma = zeros((w+1-n,w+1-n),dtype=float)\n",
    "    \n",
    "    for m in range(-w+2,w-1):\n",
    "        kappa = kappa2_minus(w,m,n)\n",
    "        bkappa = bkappa2_minus(w,m,n)\n",
    "        \n",
    "        #The weighting function |delta^(w)(m;n)|^2, eq. (A.20)\n",
    "        delta2 = abs(BB(w-1,-n,-m))**2 \n",
    "        \n",
    "        gamma += real(conjugate(kappa.T) @ kappa * delta2)\n",
    "        gamma += real(conjugate(bkappa.T) @ bkappa * delta2)\n",
    "    \n",
    "    return gamma * (pi * (w-1)/w)**2"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4c8d9872",
   "metadata": {},
   "source": [
    "<hr style=\"border:2px solid gray\">\n",
    "\n",
    "###### The analogous matrices for the positive two-fermion sector, Section 3.1.\n",
    "\n",
    "\n",
    "See eq. (3.5)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "4e4330ae",
   "metadata": {},
   "outputs": [],
   "source": [
    "def kappa2_plus(w,m,n):\n",
    "    kappa = []\n",
    "    \n",
    "    for c in range(m+1,w+1):\n",
    "        row = []\n",
    "        \n",
    "        for b in range(n+1,w):\n",
    "            #See eq. (3.6).\n",
    "            row.append(BF(w,w+1+m-c,b) * FFPlus(w,c,w+n-b))\n",
    "            \n",
    "        kappa.append(row)\n",
    "    \n",
    "    return array(kappa)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c98e4c0c",
   "metadata": {},
   "source": [
    "See eq. (3.5)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "a5382a64",
   "metadata": {},
   "outputs": [],
   "source": [
    "def bkappa2_plus(w,m,n):\n",
    "    bkappa = []\n",
    "    \n",
    "    for c in range(m+1,w+1):\n",
    "        row = []\n",
    "        \n",
    "        for b in range(n+1,w):\n",
    "            #See eq. (3.6).\n",
    "            row.append(BF(w,w+1+m-c,w+n-b) * FFPlus(w,c,b))\n",
    "            \n",
    "        bkappa.append(row)\n",
    "    \n",
    "    return array(bkappa)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3ddf9d78",
   "metadata": {},
   "source": [
    "See eq. (3.8)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "e0ba3fac",
   "metadata": {},
   "outputs": [],
   "source": [
    "def gamma2_plus(w,n):\n",
    "    gamma = zeros((w-1-n,w-1-n),dtype=float)\n",
    "    \n",
    "    for m in range(-w,w+1):\n",
    "        kappa = kappa2_plus(w,m,n)\n",
    "        bkappa = bkappa2_plus(w,m,n)\n",
    "        \n",
    "        #See eq. (A.21).\n",
    "        delta2 = abs(BB(w,m,n))**2 \n",
    "        \n",
    "        gamma += real(conjugate(kappa.T) @ kappa * delta2)\n",
    "        gamma += real(conjugate(bkappa.T) @ bkappa * delta2)\n",
    "    \n",
    "    return gamma * (pi * w/(w+1))**2"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0f876adf",
   "metadata": {},
   "source": [
    "<hr style=\"border:2px solid gray\">\n",
    "\n",
    "###### The matrix elements of the negative three-fermion sector.\n",
    "\n",
    "\n",
    "We impose $a > w-n$ to select one of the identical basis states $(n,a)$ and $(w-a,w-n)$, see eq. (4.1).\n",
    "\n",
    "\n",
    "\n",
    "Matrix of transition amplitudes $\\kappa$ in eq. (4.2)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "d82c34ae",
   "metadata": {},
   "outputs": [],
   "source": [
    "def kappa3_minus(w):\n",
    "    kappa = []\n",
    "    \n",
    "    for l in range(0,w-1):\n",
    "        for c in range(0,w-1-l):\n",
    "            row = []\n",
    "            \n",
    "            for n in range(1,w+1):\n",
    "                for a in range(max(n,w+1-n),w+1):\n",
    "                    \n",
    "                    #Explicit transition amplitude, see eq. (4.3).\n",
    "                    term1 = FB(w-1,a,l+c)*FF(w-1,w-n,w-1-l)\n",
    "                    term2 = FB(w-1,w-n,l+c)*FF(w-1,a,w-1-l)\n",
    "                    \n",
    "                    row.append(FF(w-1,w+n-a,w-1-c)*(term1-term2))\n",
    "            \n",
    "            kappa.append(row)\n",
    "    \n",
    "    return conjugate(array(kappa))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "799dd29f",
   "metadata": {},
   "source": [
    "Matrix of transition amplitudes $\\bar\\kappa$ in eq. (4.2)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "af88be0e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def bkappa3_minus(w):\n",
    "    bkappa = []\n",
    "    \n",
    "    for l in range(0,int((w-3)/2)+1):\n",
    "        for c in range(l+1,w-1-l):\n",
    "            row = []\n",
    "            \n",
    "            for n in range(1,w+1):\n",
    "                for a in range(max(n,w+1-n),w+1):\n",
    "                    \n",
    "                    term1 = FF(w-1,w-n,w-1-c)*FF(w-1,a,w-1-l)\n",
    "                    term2 = FF(w-1,a,w-1-c)*FF(w-1,w-n,w-1-l)\n",
    "                    \n",
    "                    row.append(FB(w-1,w+n-a,l+c)*(term1-term2))\n",
    "            \n",
    "            bkappa.append(row)\n",
    "    \n",
    "    return conjugate(array(bkappa))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "961e192b",
   "metadata": {},
   "source": [
    "Full matrix $\\gamma$, eq. (4.4)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "04cc5fba",
   "metadata": {},
   "outputs": [],
   "source": [
    "def gamma3_minus(w):\n",
    "    kappa = kappa3_minus(w)\n",
    "    bkappa = bkappa3_minus(w)\n",
    "    \n",
    "    gamma = real(conjugate(kappa.T) @ kappa + conjugate(bkappa.T) @ bkappa)\n",
    "    \n",
    "    return (pi * (w-1)/w)**2 * gamma"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8340a144",
   "metadata": {},
   "source": [
    "<hr style=\"border:2px solid gray\">\n",
    "\n",
    "###### The matrix elements of the positive three-fermion sector.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "89c7a074",
   "metadata": {},
   "outputs": [],
   "source": [
    "def kappa3_plus(w):\n",
    "    kappa = []\n",
    "    \n",
    "    for l in range(1,w):\n",
    "        for c in range(1,w+1-l):\n",
    "            row = []\n",
    "            \n",
    "            for n in range(2,w):\n",
    "                for a in range(max(n+1,w+1-n),w):\n",
    "                    \n",
    "                    term1 = BF(w,l+c,a)*FFPlus(w,w+1-l,w-n)\n",
    "                    term2 = BF(w,l+c,w-n)*FFPlus(w,w+1-l,a)\n",
    "                    \n",
    "                    row.append(FFPlus(w,w+1-c,w+n-a)*(term1-term2))\n",
    "            \n",
    "            kappa.append(row)\n",
    "    \n",
    "    return array(kappa)\n",
    "\n",
    "def bkappa3_plus(w):\n",
    "    bkappa = []\n",
    "    \n",
    "    for l in range(1,int((w-1)/2)+1):\n",
    "        for c in range(l+1,w+1-l):\n",
    "            row = []\n",
    "            \n",
    "            for n in range(2,w):\n",
    "                for a in range(max(n+1,w+1-n),w):\n",
    "                    \n",
    "                    term1 = FFPlus(w,w+1-c,w-n)*FFPlus(w,w+1-l,a)\n",
    "                    term2 = FFPlus(w,w+1-c,a)*FFPlus(w,w+1-l,w-n)\n",
    "                    \n",
    "                    row.append(BF(w,l+c,w+n-a)*(term1-term2))\n",
    "            \n",
    "            bkappa.append(row)\n",
    "    \n",
    "    return array(bkappa)\n",
    "\n",
    "def gamma3_plus(w):\n",
    "    kappa = kappa3_plus(w)\n",
    "    bkappa = bkappa3_plus(w)\n",
    "    \n",
    "    gamma = real(conjugate(kappa.T) @ kappa + conjugate(bkappa.T) @ bkappa)\n",
    "    \n",
    "    return (pi * w/(w+1))**2 * gamma"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "58bcc184",
   "metadata": {},
   "source": [
    "<hr style=\"border:2px solid gray\">\n",
    "\n",
    "###### Some auxilliary functions for the three-magnon calculation.\n",
    "\n",
    "\n",
    "This function collects the coefficients associated with the internal momentum label $n$ of a general state $\\lvert f \\rangle$ expanded in the negative basis states in eq. (4.1), see e.g. eq. (4.6)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "815328b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "def fixed_momentum_minus(w,n,f):\n",
    "    fn = []\n",
    "\n",
    "    #Determine the indices of |f> associated with n <= a <= w.\n",
    "    for a in range(n,w+1):\n",
    "        \n",
    "        #The basis state (w-n,w-n) vanishes.\n",
    "        if a == w-n:\n",
    "            fn.append(0)\n",
    "        else:\n",
    "            #Impose a > w-n.\n",
    "            if max(n,w+1-n) <= a:\n",
    "                n2 = n\n",
    "                a2 = a\n",
    "                sg = +1\n",
    "                \n",
    "            #Permute the two \\psi^- modes if a > w-n does not hold.\n",
    "            else:\n",
    "                n2 = w-a\n",
    "                a2 = w-n\n",
    "                \n",
    "                #Phase from permuting two fermions.\n",
    "                sg = -1\n",
    "                \n",
    "            #Sum over the for-loop in e.g. lines 261-262 to determine the index\n",
    "            #associated with (n2,a2).\n",
    "            if n2 <= int((w+1)/2):\n",
    "                S = 0.5*n2*(n2-1)\n",
    "                ind = int(S + a2-w-1+n2)\n",
    "            else:\n",
    "                if w%2 == 0:\n",
    "                    S = 0.25 * (-2*n2**2 - (w+2)**2 + n2*(6+4*w))\n",
    "                else:\n",
    "                    S = 0.25 * (-2*n2**2 - (w+1)*(w+3) + n2*(6+4*w))\n",
    "                \n",
    "                ind = int(S + a2-n2)\n",
    "            \n",
    "            fn.append(sg * f[int(ind)])\n",
    "    \n",
    "    return fn"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "66e6349d",
   "metadata": {},
   "source": [
    "The analogous function for the positive sector."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "70d25213",
   "metadata": {},
   "outputs": [],
   "source": [
    "def fixed_momentum_plus(w,n,f):\n",
    "    fn = []\n",
    "    \n",
    "    for a in range(n+1,w):\n",
    "        if a == w-n:\n",
    "            fn.append(0)\n",
    "        else:\n",
    "            if max(n+1,w+1-n) <= a:\n",
    "                n2 = n\n",
    "                a2 = a\n",
    "                sg = +1\n",
    "                \n",
    "            else:\n",
    "                n2 = w-a\n",
    "                a2 = w-n\n",
    "                sg = -1\n",
    "                \n",
    "            if n2 <= int(w/2):\n",
    "                S = 0.5*(n2-1)*(n2-2)\n",
    "                ind = int(S + a2-w-1+n2)\n",
    "            else:\n",
    "                if w%2 == 0:\n",
    "                    S = 0.25 * (4 - 2*n2**2 - (w+2)*w + n2*(-2+4*w))\n",
    "                else:\n",
    "                    S = 0.25 * (3-2*n2*(n2+1) - 2*w + 4*n2*w - w**2)\n",
    "                \n",
    "                ind = int(S + a2-n2-1)\n",
    "            \n",
    "            fn.append(sg * f[int(ind)])\n",
    "    \n",
    "    return fn"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b1ed2eba",
   "metadata": {},
   "source": [
    "<hr style=\"border:2px solid gray\">\n",
    "<hr style=\"border:2px solid gray\">\n",
    "<hr style=\"border:2px solid gray\">\n",
    "\n",
    "\n",
    "###### Here we reproduce Figures 1 and 5, and plot the long eigenstate in the negative sector.\n",
    "\n",
    "We begin with the negative sector.\n",
    "\n",
    "Set $w$ and $n$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "d264418b",
   "metadata": {},
   "outputs": [],
   "source": [
    "W = 50\n",
    "N = 3"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d8b8a6f3",
   "metadata": {},
   "source": [
    "Calculate the matrix $\\gamma(\\frac{n}{w})$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "300968d2",
   "metadata": {},
   "outputs": [],
   "source": [
    "g2m = gamma2_minus(W,N)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f740d08b",
   "metadata": {},
   "source": [
    "The sorted eigenvalues and eigenvectors of $\\gamma(\\frac{n}{w})$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "5433963d",
   "metadata": {},
   "outputs": [],
   "source": [
    "e2m, v2m = eigh(g2m)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3c5acfd2",
   "metadata": {},
   "source": [
    "The coefficients $\\xi(\\frac{n}{w};\\frac{a}{w})$ of the long eigenstate $\\Xi^-_{\\frac{n}{w}}\\lvert w \\rangle$.\n",
    "\n",
    "For $n>0$ the long eigenstate is always the eigenstate with minimal eigenvalue.\n",
    "For $n\\leq 0$ this is not necessarily the case. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "8919a8f3",
   "metadata": {},
   "outputs": [],
   "source": [
    "xi = v2m[:,0].copy()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fc5617c0",
   "metadata": {},
   "source": [
    "Normalize the coefficients $\\xi(\\frac{n}{w};\\frac{a}{w})$ according to eq. (2.21)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "2b6978d0",
   "metadata": {},
   "outputs": [],
   "source": [
    "xi = xi/norm(xi) * sqrt(W+1-N) * sign(xi[1])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "49d6ae83",
   "metadata": {},
   "source": [
    "Plot the coefficients $\\xi(\\frac{n}{w};\\frac{a}{w})$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "abdf7b38",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcgAAAGmCAYAAAD4XxTAAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAtdElEQVR4nO3dfbwkVX3g/893mBmQh4FxGIM8OMMgyMasYLjKKP4QiLCEX6KoZJdECUYRHxAUJCZZUcCHrCarIIhGRJewYIDFhOwva1BEWPgBo3tH0RCfgIFRougwDM8wzGW++0dVMz1NdXd13zu3+97+vF+velV3napTp5/q2+fUqVORmUiSpM3NGXQBJEkaRgZISZIqGCAlSapggJQkqYIBUpKkCgZISZIqGCAlSapggJQkqYIBUtLIioiLI+KRiHh+RHwhIn5ZPv9fEfH8LbjfXSPiryLiexGxLiIejojvRMTRW2qf6p0BUiMlIraKiNPKA9NjEZHldHTN9IvL5xdPYZmmPM/ZIiKubPoM2k2PRcTcim0/VqZ/oMMu9gceBG4FAjgLuBQ4Cvj0lL+gTV4PHAr8E/AB4C+BRcBVEfHybhtHxDXlaztsC5Zx5D3rSyXVERFbAW8Efg9YDjwP2JbiYPNT4Cbgssy8fVBlbONc4D3l46eAX5WPn6yZPjIi4i3AUuCGzLxhQMVYRvEZbA9s15K2EXiMonwTzQkRsTtwGrAGuKAq44iYB/w7iorC4c2vMSJ+C+gaqCbh4szcrFwR8RVgNUVw/k6X7c8C/gPwXyNiLDM3bpFSjjhrkOpZRCwHfghcARwH7E0RHB+h+Bd8EPDnwL9ExFcjYv6gytosInYA3lE+/QCwTWbuUk7XdEsvl/8S+Ek5nypbIs+p8BbgTOCQAZbhUODvKf7M/wo4B/h94AXA/MxckJmvrdju48BzgL/KzMfa5P2bwHzgSxV/ANYDT0y++NUaZYqIORGxY0TsTPEnbALYusb2K4CvAy8F3rylyjnyMtPJqfZEcXB6EkjgfopAuHdT+lbAGPBfgIfK9XYadLnLsr2sLE8C2/eaPmoTcEP5Xpw1oP1vC3y/LMPfANvV3G43ikCzHnhuh/WOL/N+TUXavwFXbaHXFeW+by3LmC3TW2vmc3S5/u2D/q7M1skapGqLiL0pzs9sTVGD3D8zP5GZdzTWycynM3M8M/8C2BP4x8GUttK2jQeZ+Wgf6ZpepwIvAb6eme/M9jXBVm+n+KP2tcx8oMN6+1EEmM2aMyPiecCuwPd6L3It5wMXA/cBp1Ccjzwc+EyZflvNfL4GPAC8OCIOmtoiCrAG6VR/omhSTYqmp3162C4qlh0C/A+Kf+rrKWqj1wF/AmzVJb9dgE9Q1C4eoqjRrgIuAn6zYv238Ox/6c3TPV3Sb2jK6+Jy2cUdyrcH8FcUB7qHyvfrLoo/C39M0XRLj3n29JrLbW4o8z2LotbyduDbwMMUzeG3Am/u4/1KYGnLNv8R+GeKZtANFOei7wD+J3BS62uu+b25udzXH/TyXQN+Xmc74FvAnRXLjyy3P2oL/IaWlnmfX5H2dYrz3vN7yO/CMr+/neqyOqUB0qneBPwG8HT5Y7xoknl9uulAuxFYR9Ek1lh2HbBDm21/rzy4N9Z9Cni06fl64I9btvlPFP/WH2ha776mKbuk/31TXh2DGcU52SdayvNgS3DZv2Wbbnn2/JrL7W4o0z8KXF0+3sCmpu/GdHab9+upMv3RlvfjPmCPpvW/1JLfIxSdZ9oG1Jrfk38pt/2zHrb590373KXLumuBKyuW/0W5/fO7bL+0aV9n1Szf/1Ou/56W5SeWy7/X43v05nK7X03F79yp5f0ddAGcZsYEHNt0MPh/J5HPe5ry+ULjIEbRQ/F95QE8gcsrtn05m87Z/A2wL2Vtk6LTxgVNQWCsYvtDGvtuU7aO6eU6bYMZRe/DjWX6/w+8CphTpi0oD44X0lLj65Jn36+ZTQHyAYogfTzwnDJtd4raXVL88dm7Yt+N7c/q8H68qimPD9B0zo+iw9YR5evbtY/vymea8v4KcAzwovK9nNtmm5PKbX7WJe89yvX+oiLtSuC+GuVbSu8BcieKP4RrKM7fv4eiZeG75XfnSz2+R3s3lWHffn+XTm3e30EXwGlmTBS1kMYPseeDXZnHcyj+tSfwlTbrnNy0n9YD/nfK5R/psI/GQfXqirRD2EIBkqKX5aoy7SZ6ayarzHOyr7kpwCVwaMV2W1M0cSfwwYr0OgHyA+U6X98C37ltgPMomm2zYqoK6peUaf9fl7x/r1zvyIq0O4BrapSv5wBZbndwGRCfBO6m6NB2ABU1y5r5NVoX/mSqP4NRn7wOUnUtanrcqeNDJ4cDzy0fn9Vmnc9RNHE9H/hDYBwgIvaj6GW6AfhUh31cQtHx4TURsVVmPt1nWXt1KEWnJIBTM/OpyWY4ha/55sy8vnWjzFwfEV+nOO/7kj6L+WA5X7wF3u/5FOcT76O4zrbhCYqgeWfFNruW8zWdMs7Mf6I4X1mVtnedwmXmPe3y6LLdjcBvVyT1nFdpLcV1ort2W1G9MUCqrn5/vM3GyvnPM/OnVStk5tMR8S3gTU3rQ9GUB8W1uz+JaFucrcr5dhRB/deTKnF9ryzn92Xm+BTlOVWv+dsd9vGLcv7cDut08k2KmtBLgZsi4kvAtzLz7j7zAyAiXgH8HbCE4uL5M4FrgR9m5kMdNl1czvv9EzcTPUDxPi3utqJ6Y4BUXfc3PX4umw6svWjUAv6ty3r3tqwPm/4db0XRYaiObbuvMmV2KeerpzDPqXrNj3RYvzECzby6hWqWmasi4gSK86OvKCciYg1wPcW5w/+ZZVtgHRGxhGIItucCn6eoka+vufk25bzu+rNBY0CDbTqupZ55HaTq+temxy+dZF51D5bN6zVqST/OzKg53TPJcvajdiCoYUa85sy8jKIG806KS4F+TlGb+Y8UvWf/d0Qs6CHLj1EEx2sz8909BEcomhsBFvawzUzXqP2v7biWemaAVF3XU/Syg+LC5n40mv726LLe7uW8+TzSfeV8WUS0jsk5DBrDxO3Zca3eDPtrfkZmPpCZX8jMYzPzBcALKa7bTIreu2fVyScitgZeVz79bB9FaXxnKpuMawx83nHqozxTst8u+2681o7nXdU7A6RqycxfAV8tn/5RROxTd9vYdPKscW5u93bbl4OgH1o+/T9NSTeX8/n0H6C3pFvK+W9ExFjHNesb9Gtu/CHqpyPKXVmMpvSVctHhNTfdA9ihfFzVCaebH5bzZW3KVbcmXjn1UZ4p2W+7fZfjB+9cPv1Rv+VTNQOkenEGxUXjzwH+PiJ267RyRCyMiK8CO5aLrmVTM9BZbTZ7B5vOvf1d0/JxNg399fGI6NghISL67XTSr+spLvMAOGeKBmgf9Gt+uJzv1GGf3QbWbpwfq9u7tbk59eCa2zS7sZzvV6Nss8EYxXF8gk1/qDRFDJCqrex5ehzFCCsvBm6LiD+LiBc21invp/jSiPgIRcB4Q9P2T7ApMP5hRPxNRPxGud22EXEyxe2mAK7IzJVN2ybFOa71FBfIfzsijomIZzqlRMRuEfHmiLgW+OQUv/yOyssbGoMgvAq4LiJeFRFzyrItiIhDIuLSiPjNmnkO+jU3blV2VIc/Q5+N4p6NbyzHMG2Ua/uIeCfF0HpQjBvaVWb+nGIEHYBzI+LDEbF3432s4WaKYDGf4l6PzxIRZ5TNlgublo2Vy+5uWff9ETFRdhxqzWdpUxPoWd0KNlX7bXFgOf9uOn7w1Bv0hZhOM2+iuJ3VHWx+0fZ6itrh003LNlI0sc1r2b51qLkH2DSCTlKMkdluqLnDKXrUNtadKJ+3Dm32xYptD2mkt8m7Y3q5zsW0uai/TP9jNt3tJMvH61rKtn+Pefb1mql3of9Z5To3VKTtzaZh856mOCd6Tznt3lL2xvRIxeu9iZp34ijz/C2Knsyt3681wEqKSz7mddj+6nKbj7dJb4y284KmZX9H8cfvwaZlQdHM+z/a5LO0qXxt3+Op3m9LnreUeb53On77ozZZg1TPMvNmiiHP/hC4jOLH/CTFuaMHKIZZ+zjw7zLzjzJzQ8v2pwGHUZzTbNwM9xGKZsq3Uty8tvLShMy8lqIDyF+U+3mIoglwI8X5py8Br6UYkWfaZeYlFO/NuWV5GrWZuygO3MfR47miQb3mLO7ScijFkHRrKK6xXFJOjUvEPkoxSME/AD+meL3bU3TIupbi8zwk69+Jgyxusr0vRY38axQBeUO5/9+mCOqdastfKOd/1HT+u9m6cr49QETsQTGM3SXAgqba6lHAXmxq1WjVXKte0aE8U71fyu33pLis5okyD021QUdoJycnpzoTxR+Nxt0rnnUXjqb15lD8aUvg4Ir03y3TDiyf/zVFi8gh5fKF5fJrgP/TYT9nlOvfVLP8U7Lfpvw+XG735UF/NrN1sgYpaUbIYvi+xpB5bUfKycyNwIfKp39escqD5Xz7iNgeOIFiPNvG8p2iuPfpEXSuxR1Wzv9zl6JP9X4pL/s5maLp+eya+1ePDJCSZoSyF2+jGfmKLqtfTjHQ++9GxIEtaY2mzh2At5WP/xtF0zUUgwycRHFt65VtyrI1RfPmNZl5U82XMOn9NnkPxeUd52XmVI7epCYONSdp6EXE2ykGDphPcaPn8zutn5kZEe8AjmbTdYINjUC1gOL86YWZ+VhENC5r2Y3iptF/nS3nz5vyX09xuVMvJr3fJo9RnIs9t8cyqAdRtmVL0tCKiC9SNGleBXw0J3FJQ3mN6nqKTkSHAntm5r0RMZeiM9A3KS7V2SMz72+f08zYr/pngJQ0ciLiMYqB3b+SmW9qWv44Rc3wosx8+2zZr/rjOUhJo6jR3HlOy/LG+cDPzLL9qg/WICVJqmANUpKkCgZISZIqjNRlHjvvvHMuXbp00MWQJA2JlStX3p+ZlXfKGakAuXTpUsbHx7uvKEkaCRHRdqAFm1glSapQK0CW96A7PyJuioiHy/uXXdrrznrNp+V+a1XT5b2WQZKkOuo2sZ4B7EdxN/l7KW5F049+8/k+xa2CWt1esUySpEmrGyBPpQhodwKvZtOI+r3qN5/bMvOsPvcpSVLPagXIzHwmkFXff7SeqcpHkqQtbab0Yt21HJl/EbAWuDUzfzDgMkmSZrGZEiAPL6dnRMQNwPGZ+bOBlEiSNKsN+2UejwMfBQ6guJnoQjaduzwEuK68s3ZbEXFiRIxHxPiaNWu2cHElSbPFUAfIzPx1Zn44M7+bmQ+W043AEcC3gRcCJ3TJ48LMHMvMscWLKwdLkCTpWYY6QLaTmRPAReXTgwdZFknS7DQjA2Sp0V7asYl1Oq1cvY4Lrr+TlavXdV9ZktTWMBxPZ0onnSrLy/mqgZaitHL1Ot500QqemtjI/LlzuOyE5RywZOGgiyVJM86wHE+nvAYZEfMiYt+I2GsK8jowIuZXLD+MYtABgJ6HvNsSVqxay1MTG9mYsGFiIytWrR10kSRpRhqW42mtGmREHA0cXT7dpZy/IiIuLh/fn5mnl493A34ErAaWTiIfgE8CLy4v6bi3XPYS4LDy8Ycy85Y6r2FLW75sEfPnzmHDxEbmzZ3D8mWLBl0kSZqRhuV4GpnZfaWIs4AzO6yyOjOXlusuBe5uXtZPPuX6bwNeD/wWsDMwD/gVcCvw2cy8qWvhm4yNjeWWvN3VytXrWLFqLcuXLbJ5VZImYbqOpxGxMjPHKtPqBMjZYksHSEnSzNIpQM7kXqySJG0xBkhJkioYICVJqmCAlCSpggFSkqQKBkhJkioYICVJqmCAlCSpggFSkqQKBkhJkioYICVJqmCAlCSpggFSkqQKBkhJkioYICVJqmCAlCSpggFSkqQKBkhJkioYICVJqmCAlCSpggFSkqQKBkhJkioYICVJqmCAlCSpggFSkqQKBkhJkioYICVJqmCAlCSpggFSkqQKBkhJkioYICVJqmCAlCSpggFSkqQKBkhJkioYICVJqmCAlCSpggFSkqQKBkhJkioYICVJqmCAlCSpQq0AGRHHRMT5EXFTRDwcERkRl/a6s37ziYhXRsTXIuKBiHg8In4QEe+LiK16LYMkSXXMrbneGcB+wKPAvcC+fe6v53wi4nXAV4EngSuAB4DfB84BDgL+oM+ySJLUVt0m1lOBfYAFwLsmsb+e8omIBcAXgaeBQzLzbZn5p8D+wK3AMRFx7CTKI0lSpVoBMjOvz8w7MjMns7M+8jkGWAxcnpnjTfk8SVEbhckF7Gm1cvU6Lrj+TlauXjfookjSQM2E42HdJtZBOaycX1ORdiPwOPDKiNg6M9dPX7F6t3L1Ot500QqemtjI/LlzuOyE5RywZOGgiyVJ026mHA+HvRfri8r5T1sTMnMCuJsiyC+bzkL1Y8WqtTw1sZGNCRsmNrJi1dpBF0mSBmKmHA+HPUDuWM4fapPeWL5Tuwwi4sSIGI+I8TVr1kxl2XqyfNki5s+dw1YB8+bOYfmyRQMriyQN0kw5Hg57E2s3Uc7bntPMzAuBCwHGxsYmdQ51Mg5YspDLTljOilVrWb5s0VA2J0jSdJgpx8NhD5CNGuKObdIXtKw31A5YsnBovwiSNJ1mwvFw2JtYf1LO92lNiIi5wJ7ABLBqOgslSZr9hj1AfqucH1mRdjCwLXDLsPdglSTNPFMeICNiXkTsGxF7TUF2VwH3A8dGxFjTPrYBPlY+/fwU7EeSpM3UOgcZEUcDR5dPdynnr4iIi8vH92fm6eXj3YAfAauBpZPIh8x8OCLeThEob4iIyymGmnstxSUgV1EMPydJ0pSq20lnf+D4lmXL2HT94WrgdLrrOZ/MvDoiXg18EHgjsA1wJ3AacN5kR/eRJKlKjFJ8GRsby/Hx8e4rSpJGQkSszMyxqrRh76QjSdJAGCAlSapggJQkqYIBUpKkCgZISZIqGCAlSapggJQkqYIBUpKkCgZISZIqGCAlSapggJQkqYIBUpKkCgZISZIqGCAlSapggJQkqYIBUpKkCgZISZIqGCCHxMrV67jg+jtZuXrdoIsiSVNiph/X5g66ACq+RG+6aAVPTWxk/tw5XHbCcg5YsnDQxZKkvs2G45o1yCGwYtVanprYyMaEDRMbWbFq7aCLJEmTMhuOawbIIbB82SLmz53DVgHz5s5h+bJFgy6SJE3KbDiuRWYOugzTZmxsLMfHxwddjEorV69jxaq1LF+2aMY1Q0hSlZlwXIuIlZk5VpXmOcghccCShUP7BZKkfsz045pNrJIkVTBASpJUwQApSVIFA6QkSRUMkJIkVTBASpJUwQApSVIFA6QkSRUMkJIkVTBASpJUwQApSVIFA6QkSRUMkJIkVTBASpJUwQApSVIFA+QMsXL1Oi64/k5Wrl436KJIEjD7j0veMHkGWLl6HW+6aAVPTWxk/tw5XHbC8hl9E1JJM98oHJdq1SAj4piIOD8iboqIhyMiI+LSfnYYEbtHxJcj4hcRsT4i7omIcyPiWe9sRCwt99VuuryfMsw0K1at5amJjWxM2DCxkRWr1g66SJJG3Cgcl+rWIM8A9gMeBe4F9u1nZxGxF3AL8DzgH4EfAy8H3gscGREHZWbVu/x94OqK5bf3U46ZZvmyRcyfO4cNExuZN3cOy5ctGnSRJI24UTgu1Q2Qp1IExjuBVwPX97m/z1EEx1My8/zGwoj4dLmPjwPvrNjutsw8q899zngHLFnIZScsZ8WqtSxftmjWNWNImnlG4bhUK0Bm5jMBMSL62lFELAOOAO4BLmhJPhM4ETguIt6fmY/1tZNZ7IAlC2flF1DSzDXbj0vT2UnnsHL+jczc2JyQmY9ExM0UAXQ5cF3LtrtGxDuARcBa4NbM/MGWLrAkaXRNZ4B8UTn/aZv0OygC5D48O0AeXk7PiIgbgOMz82dTWEZJkoDpvQ5yx3L+UJv0xvKdmpY9DnwUOABYWE6Nc6CHANdFxHaddhoRJ0bEeESMr1mzpr+SS5JGzjANFNA4uZmNBZn568z8cGZ+NzMfLKcbKWqa3wZeCJzQKdPMvDAzxzJzbPHixVus8JKk2WU6A2Sjhrhjm/QFLeu1lZkTwEXl04MnWS5Jkp5lOgPkT8r5Pm3S9y7n7c5Rtmq0l3ZsYpUkqR/TGSAbl4ocERGb7TcidgAOAp4AVtTMb3k5XzU1xZMkaZMpD5ARMS8i9i1HzXlGZt4FfANYCpzUstnZFDXBS5qvgYyIAyNifsU+DqMYWACgryHvJEnqpNZlHhFxNHB0+XSXcv6KiLi4fHx/Zp5ePt4N+BGwmiIYNns3xVBz50XE75TrHQgcStG0+sGW9T8JvLi8pOPectlL2HRN5Ycy85Y6r0GSpF7UvQ5yf+D4lmXLygmKYHg6XWTmXRExBnwEOBI4CvglcB5wdmY+0LLJfwdeD7wM+F1gHvAr4Ergs5l5U83yS5LUk8jM7mvNEmNjYzk+Pj7oYkiShkRErMzMsaq0YboOUn2a7TctlTQ4o3x88YbJM9wo3LRU0mCM+vHFGuQMNwo3LZU0GKN+fDFAznCNm5ZuFczam5ZKGoxRP77YSWcWWLl63ay+aamkwZntx5dOnXQ8BzkLzPablkoanFE+vtjEKklSBQOkJEkVDJCSJFUwQEqSVMEAKUlSBQOkJEkVDJCSJFUwQI6AUR5sWFJnHh/ac6CAWW7UBxuW1J7Hh86sQc5yoz7YsKT2PD50ZoCc5UZ9sGFJ7Xl86MzBykfAbB9sWFL/Rv344GDlI26UBxuW1JnHh/ZsYpUkqYIBUpKkCgZISZIqGCAlSapggJQkqYIBcsQ5zJQ0+/k774+XeYwwh5mSZj9/5/2zBjnCHGZKmv38nffPADnCHGZKmv38nffPoeZG3KgPMyWNAn/n7TnUnNpymClp9vN33h+bWCVJqmCAlCSpggFSkqQKBkhJkioYINWRI3BIw8/f6ZZhL1a15Qgc0vDzd7rlWINUW47AIQ0/f6dbjgFSbTkChzT8/J1uOY6ko44cgUMafv5O++dIOuqbI3BIw8/f6ZZRq4k1Io6JiPMj4qaIeDgiMiIu7WeHEbF7RHw5In4REesj4p6IODci2n66EfHKiPhaRDwQEY9HxA8i4n0RsVU/ZZAkqZu6NcgzgP2AR4F7gX372VlE7AXcAjwP+Efgx8DLgfcCR0bEQZm5tmWb1wFfBZ4ErgAeAH4fOAc4CPiDfsoiSVIndTvpnArsAywA3jWJ/X2OIjiekplHZ+afZ+ZhFMHuRcDHm1eOiAXAF4GngUMy822Z+afA/sCtwDERcewkyqNJ8Norafr4e5t+tWqQmXl943FE9LWjiFgGHAHcA1zQknwmcCJwXES8PzMfK5cfAywGLsnMZ3rXZOaTEXEGcB1FwL68r0Kpb157JU0ff2+DMZ2XeRxWzr+RmRubEzLzEeBmYFtgecU211TkdyPwOPDKiNh6isuqLrz2Spo+/t4GYzoD5IvK+U/bpN9Rzveps01mTgB3U9SCl01FAVWf115J08ff22BM52UeO5bzh9qkN5bvNMltNA0OWLKQy05Y7rVX0jTw9zYYw3QdZOPkZi8jF3TdJiJOpDi/yQte8IL+SqZKXnslTR9/b9NvOptYG7W9HdukL2hZr99tNpOZF2bmWGaOLV68uFZBJUmazgD5k3K+T5v0vct58/nGtttExFxgT2ACWDUVBZQkqWE6A2TjUpEjImKz/UbEDhQX/T8BrGhK+lY5P7Iiv4Mper3ekpnrp7ismgJetyXV5+9l+Ez5OciImAfsBWzIzLsayzPzroj4BsW1kCcB5zdtdjawHfCFpmsgAa4CPgkcGxHnN66FjIhtgI+V63x+ql+DJs/rtqT6/L0Mp1oBMiKOBo4un+5Szl8REReXj+/PzNPLx7sBPwJWA0tbsno3xVBz50XE75TrHQgcStG0+sHmlTPz4Yh4O0WgvCEiLqcYau61FJeAXEUx/JyGTNV1W/7gpWr+XoZT3Rrk/sDxLcuWsen6w9XA6XRR1iLHgI9QNJseBfwSOA84OzMfqNjm6oh4NUXwfCOwDXAncBpwXo7S/bpmkMZ1WxsmNnrdltSFv5fh5P0gtcV4jzqpPn8vg+H9IDUQXrcl1efvZfhMZy9WaTP22tMo8fs+81iD1EDYa0+jxO/7zGQNUgPh3Qk0Svy+z0wGSA2EdyfQKPH7PjPZi1UDY689jRK/78PJXqwaSp167Xkw0UzU6XtrL9WZxwCpoWOHBs1Efm9nH89BaujYoUEzkd/b2ccAqaFjhwbNRH5vZx876WgoeQ5SM5Hf25nHTjqacbp1aPBApEHo9r2zI87sYoDUjGNnCA2C37vR4zlIzTh2htAg+L0bPQZIzTh2htAg+L0bPXbS0YzU6VyQ5yc1GX63RouddDTrtOsM4XkiTUa374+dcEaLTayaVTxPpMnw+6NmBkjNKp4n0mT4/VEzz0Fq1ul2nsjzSKPN74eaeQ5SI6XbXUI8Rzm66nz+nmdUg02sGimeYxptfv7qhQFSI6XbOaaVq9dxwfV3snL1ugGVUFOh3efoOUb1wnOQGjntzjHZ/Do7dPscPceoZp6DlJq0O8dU1fzmAXTm6fY5eo5RddnEKpXqNL/ZBDscOn0ONqNqqtjEKjXpNsyYTbCDV+dzsBlVddnEKtXUqfmtW9OdB+Wp1e79rNMUbjOqpoIBUqqp0XS3YWLjs5rurF1OrU7vZ6fPQZpKBkippgOWLOSyE5b3Xauxhrm5Tu9Hp/ez0+cgTSUDpNSDdk133Wo11jA31+396PZ+2oSq6WCAlKZAt1rNKNYw+60hgrVEDQcDpDRFOtVqJlvDHNbg2e+gC3XOI1pL1KAZIKVpMJka5mQva5jM3Sv6vezFGqJmAwOkNE36rWHWubykXaCqUzPtd9tO5bKGqNnAACkNgU41qm7BplOg6hZcJ7Ntp3JZQ9RsYICUhkS7GlW3YNMpUHULrpPZtlu5rCFqpnOoOWkWGMQ5SGk26DTUnAFSkjSyOgVI7+YhSVIFA6QkSRV6CpARsXtEfDkifhER6yPinog4NyJqn5yIwlsjYkVEPBIRj0fE9yLilIjYqmL9pRGRHabLe3kNkiTVUbsXa0TsBdwCPA/4R+DHwMuB9wJHRsRBmbm2RlZ/CxwH/Bq4AngMeA3wGeDgiPiDrD4x+n3g6orlt9d9DZIk1dXLZR6fowiOp2Tm+Y2FEfFp4FTg48A7O2UQEUdTBMe7gZdn5v3l8nnAlcAbgeOBiys2vy0zz+qhvJIk9a1WE2tELAOOAO4BLmhJPpOiFnhcRGzXJas3lPNPNYIjQGZuAD5UPj25TpkkSdqS6p6DPKycfyMzNzYnZOYjwM3AtsDyLvnsUs5XVaQ1lv12ROxUkb5rRLwjIv5zOX9JvaJLktS7uk2sLyrnP22TfgdFDXMf4LoO+TRqjXtWpC1rerwvsKIl/fByekZE3AAcn5k/67BPSZJ6VrcGuWM5f6hNemP5Tl3y+adyflpEPLexMCLmAmc3rdfcK/Zx4KPAAeXyhcCrgeuBQ4DrOjXtRsSJETEeEeNr1qzpUjxJkgpTdR1klPNuw/JcDvwzsBfww4i4MCLOBW4DjqKoiQI83dggM3+dmR/OzO9m5oPldCNFjfXbwAuBE9rtMDMvzMyxzBxbvHhxHy9NkjSK6gbIRg1xxzbpC1rWq1Sev3wtcDpwH0WP1rcC9wKvAhqXify6W4EycwK4qHx6cLf1JUnqRd1zkD8p5/u0Sd+7nLc7R/mMMrB9qpyeERHPAfYHngD+tWa5Gm2m3XrPSpLUk7o1yOvL+RERsdk2EbEDcBBFYGvtWNOL44BtgCvLyz7qaPSareoVK0lS32oFyMy8C/gGsBQ4qSX5bIoa3CWZ+RgUF/5HxL7l6DubiYgFFcteBnwCeBT4SEvagRExv2KbwygGKAC4tM7rkCSprl5G0nk3xVBz50XE7wA/Ag4EDqVoWv1g07q7lemrKYJqs2sj4gmKIeIeAV5M0UFnPfCGzGytDX4SeHF5Sce95bKXsOnazA9l5i09vA5JkrqqHSAz866IGKOo4R1JEdR+CZwHnJ2ZD9TM6irgWODNwHOAX1B0tvlEZt5Tsf5/B14PvAz4XWAe8CuKoek+m5k31X0NkiTV5Q2TJUkjyxsmS5LUIwOkJEkVDJCSJFUwQEqSVMEAKUlSBQOkJEkVDJCSJFUwQEqSVMEAKUlSBQOkJEkVDJCSJFUwQEqSVMEAKUlSBQOkJEkVDJCSJFUwQEqSVMEAKUlSBQOkJEkVDJCSJFUwQEqSVMEAKUlSBQOkJEkVDJCSJFUwQEqSVMEAKUlSBQOkJEkVDJCSJFUwQEqSVMEAKUlSBQOkJEkVDJCSJFUwQEqSVMEAKUlSBQOkJEkVDJCSJFUwQEqSVMEAKUlSBQOkJEkVDJCSJFUwQEqSVKGnABkRu0fElyPiFxGxPiLuiYhzI2JhD3lERLw1IlZExCMR8XhEfC8iTomIrTps98qI+FpEPFBu84OIeF+nbSRJ6lftABkRewErgT8BvgOcA6wC3gvcGhGLamb1t8CXgD2BK4AvAvOBzwBXRERU7Pt1wI3AwcA/ABeU25wDXF73NUiSVNfcHtb9HPA84JTMPL+xMCI+DZwKfBx4Z6cMIuJo4DjgbuDlmXl/uXwecCXwRuB44OKmbRZQBNGngUMyc7xc/iHgW8AxEXFsZhooJUlTplYNMiKWAUcA91DU3pqdCTwGHBcR23XJ6g3l/FON4AiQmRuAD5VPT27Z5hhgMXB5IziW2zwJnFE+fVed1yFJUl11m1gPK+ffyMyNzQmZ+QhwM7AtsLxLPruU81UVaY1lvx0RO1Xs+5qKbW4EHgdeGRFbd9m3JEm11Q2QLyrnP22Tfkc536dLPo1a454VacuaHu9bZ9+ZOUHRXDu3ZXtJkialboDcsZw/1Ca9sXynLvn8Uzk/LSKe21gYEXOBs5vWa+4VO6l9R8SJETEeEeNr1qzpUjxJkgpTdR1ko+dpdlnvcuCfgb2AH0bEhRFxLnAbcBSbaqJPT9W+M/PCzBzLzLHFixf3kK0kaZTVDZCNWtqObdIXtKxXqTx/+VrgdOA+ih6tbwXuBV4FrC1X/fVU71uSpF7UDZA/KeftzjHuXc7bnaN8RmZOZOanMnP/zHxOZi7IzCOBHwL7A08A/1pn32XT7J7ABNUdfyRJ6kvdAHl9OT8iIjbbJiJ2AA6iCGwrJlGW44BtgCvLyz4avlXOj6zY5mCK3rO3ZOb6SexbkqTN1AqQmXkX8A1gKXBSS/LZwHbAJZn5GBQX/kfEvuXoO5spL/xvXfYy4BPAo8BHWpKvouj9emxEjDVtsw3wsfLp5+u8DkmS6uplJJ13A7cA50XE7wA/Ag4EDqVoWv1g07q7lemrKYJqs2sj4gngduAR4MUUHXTWA2/IzM2aSjPz4Yh4O0WgvCEiLgceoDiX+aJy+RU9vA5Jkrqq3Yu1rEWOUQwDdyDwforeqOcBr8jMte233sxVwA7Am4HTgH8PXAS8ODO/3mbfVwOvphgY4I0Uo+1sKLc/NjO79Z6VJKknMUqxZWxsLMfHx7uvKEkaCRGxMjPHqtK8H6QkSRUMkJIkVTBASpJUwQApSVIFA6QkSRUMkJIkVTBASpJUwQApSVIFA6QkSRUMkJIkVTBASpJUwQApSVIFA6QkSRUMkJIkVTBASpJUwQDZg5Wr13HB9XeycvW6QRdFkkbadByP526xnGeZlavX8aaLVvDUxEbmz53DZScs54AlCwddLEkaOdN1PLYGWdOKVWt5amIjGxM2TGxkxaq1gy6SJI2k6ToeGyBrWr5sEfPnzmGrgHlz57B82aJBF0mSRtJ0HY8jM7dIxsNobGwsx8fH+95+5ep1rFi1luXLFtm8KkkDNFXH44hYmZljVWmeg+zBAUsWGhglaQhMx/HYJlZJkioYICVJqmCAlCSpggFSkqQKBkhJkioYICVJqmCAlCSpggFSkqQKBkhJkioYICVJqmCAlCSpwkgNVh4Ra4DVk8xmZ+D+KSiOJGlypuJ4vCQzF1cljFSAnAoRMd5u5HdJ0vTZ0sdjm1glSapggJQkqYIBsncXDroAkiRgCx+PPQcpSVIFa5CSJFUwQEqSVMEAWUNE7B4RGRGvi4hrIuKxiLgrIg4ddNkkaRRExDERcX5E3BQRD5fH5Eu35D4NkPXsX85PA/4rsB9wO/DpQRVIkkbMGcB7KI7H/zYdOzRA1rMf8DDwnzLzm5l5J3AVUDn6giRpyp0K7AMsAN41HTucOx07mQX2B/5XZt7XtOyFwJ2DKY4kjZbMvL7xOCKmZZ/WIOvZD7i1ZdlLgdumvyiSpOlggOwiIrYD9gK+15JkgJSkWcwA2d1LyvltjQURsQjYHQOkJM1aBsju9gPuyMxHm5a9FNgA/HAwRZIkbWkGyC4y828yc9+WZd/MzPmZ+dSgyiVJ2rIMkJIkVTBASpJUwesgO4iInm91kpnTc4GOJGmLMkB2YLDTbBIRuwLvAw4HlgJbAT8G/jIzrx5YwaQaIuJo4Ojy6S7l/BURcXH5+P7MPH1K9+n9IDuLiBXAVzPzr8vnXwLeCjw/M++LiAUU4wL+Xmb+7wEWVeooIk4C3gJcA/wMWAS8HVgCvDIzvzO40kmdRcRZwJkdVlmdmUundJ8GyM4i4hrgO5n54Yh4HnAHMAG8KjN/FBEnA2/NzJcOtKBSFxGxXWY+1rLsBcBq4OzMPGsgBZOGlJ10ulsHbF8+Pgn4B+DnwHPLZe8Gzp3+Ykm9aQTHiJgTETtGxM7AkxR/+LYeaOGkIWSA7O5BYIeI2AZ4J3AO8BCwMCJeAywELh9c8aTuonB8RNwKPEHxvV4D/IqiL8IdAyyeNJQMkN01apBvBm7PzO9T3PpqIcW9yT6fmesHWD6pjvOBi4H7gFOA11N01vlMmX7bQEolDTF7sXb3ILADRe+/PyuXPURxC6zDgRMHUSiprohYSnF64LOZeXJL2p9SDJt4+wCKJg01a5DdrQNeTfFn4mvlsocpAuOVmfnrQRVMqmmPcv6T5oURcSJwBPCvDpsoPZs1yO4aTazn5qYuvw81lg2qUFIP/oWiJeTMiNgeeJSi9WMPIIHvDq5o0vDyMg9pBETEwRR/6H4T+CVFx7KrgHHg5Mz87OBKJw0nA6QkSRU8BylJUgUDpCRJFQyQkiRVsBerNEv1c7u2Zt7NRqPOTjqSJFWwiVWSpAoGSGkWi4gzIiIjYmHTsrFy2d0t674/IiYiYsn0l1QaPgZIaXZbV853aFr2forxV5uDZgDvAv4hM1dPX/Gk4WWAlGa3RoDcHiAi9gCOAS4BFkRE4xhwFLAXDp8oPcMAKc1urTXIU4B7gEuBAHYsl58MjGfmzdNaOmmIeZmHNLs9WM63LwcqPwH4UNPynSJiZ4q7ehw37aWThpgBUprdmmuQbysf/zfgeeXjhcAfUwxgfuX0Fk0abjaxSrNbI0AuoGhevTAzH6O4pynAbsBbgM9l5obpL540vBwoQJrFImI+sB64FjgU2DMz742IuRQ9Wb8JvArYIzPvH1xJpeFjDVKaxTLzKeBxihskX5mZ95bLJ4AngNcAlxocpWczQEqzX6OZ9ZyW5Q+V889MY1mkGcMmVkmSKliDlCSpggFSkqQKBkhJkioYICVJqmCAlCSpggFSkqQKBkhJkioYICVJqmCAlCSpwv8FFNQgX0zWOasAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 504x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(7,6))\n",
    "plt.title(r\"Coefficients $\\xi(\\frac{n}{w};\\frac{a}{w})$\",fontsize=25)\n",
    "plt.plot(range(N,W+1),xi,'.')\n",
    "plt.xticks([N,W],[r\"$\\frac{n}{w}$\",1],fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel(r\"$\\frac{a}{w}$\",fontsize=25,labelpad=-15)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3cb0a691",
   "metadata": {},
   "source": [
    "Prepare the eigenvectors for the heat map."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "a4349a49",
   "metadata": {},
   "outputs": [],
   "source": [
    "for a in range(W+1-N):\n",
    "    v2m[:,a] = abs(v2m[:,a])\n",
    "    v2m[:,a] /= max(v2m[:,a])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a06c98b5",
   "metadata": {},
   "source": [
    "Plot the heat map of the negative sector"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "8beb2e32",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 396x396 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(5.5,5.5))\n",
    "plt.imshow(v2m)\n",
    "plt.xticks([])\n",
    "plt.yticks([0,W-N],[r\"$n$\",r\"$w$\"],fontsize=15)\n",
    "plt.xlabel(\"Negative eigenstates\", fontsize=20,labelpad=10,loc=\"center\")\n",
    "plt.ylabel(r\"$a$\",rotation=0, fontsize=20, labelpad=0, position=(0,0.475))\n",
    "plt.colorbar()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bc4c9662",
   "metadata": {},
   "source": [
    "Now the analogous calculation in the positive sector. \n",
    "\n",
    "Calculate the matrix $\\hat\\gamma(\\frac{n}{w})$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "fc584571",
   "metadata": {},
   "outputs": [],
   "source": [
    "g2p = gamma2_plus(W,N)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "be831f7b",
   "metadata": {},
   "source": [
    "The sorted eigenvalues and eigenvectors of $\\hat\\gamma(\\frac{n}{w})$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "0353ea3b",
   "metadata": {},
   "outputs": [],
   "source": [
    "e2p, v2p = eigh(g2p)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f60ceb98",
   "metadata": {},
   "source": [
    "Prepare the eigenvectors for the heat map."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "cada76d9",
   "metadata": {},
   "outputs": [],
   "source": [
    "for a in range(W-1-N):\n",
    "    v2p[:,a] = abs(v2p[:,a])\n",
    "    v2p[:,a] /= max(v2p[:,a])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8e8e766b",
   "metadata": {},
   "source": [
    "Plot the heat map of the positive sector."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "1d86ebfe",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 396x396 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(5.5,5.5))\n",
    "plt.imshow(v2p)\n",
    "plt.xticks([])\n",
    "plt.yticks([0,W-2-N],[r\"$n+1$\",r\"$w-1$\"],fontsize=15)\n",
    "plt.xlabel(\"Positive eigenstates\", fontsize=20,labelpad=10,loc=\"center\")\n",
    "plt.ylabel(r\"$a$\",rotation=0, fontsize=20, labelpad=0, position=(0,0.475))\n",
    "plt.colorbar()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4df44c9a",
   "metadata": {},
   "source": [
    "<hr style=\"border:2px solid gray\">\n",
    "\n",
    "\n",
    "###### Here we reproduce Figure 11. We begin with the left panel (negative three-fermion spectrum).\n",
    "\n",
    "\n",
    "Set $w$ for the three-fermion calculation."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "16efc96a",
   "metadata": {},
   "outputs": [],
   "source": [
    "W=30"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "65cce280",
   "metadata": {},
   "source": [
    "The matrix $\\gamma$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "bf372e78",
   "metadata": {},
   "outputs": [],
   "source": [
    "g3m = gamma3_minus(W)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "77b76062",
   "metadata": {},
   "source": [
    "Sorted eigenvalues and eigenvectors of $\\gamma$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "94791990",
   "metadata": {},
   "outputs": [],
   "source": [
    "e3m,v3m = eigh(g3m)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2b69c4f9",
   "metadata": {},
   "source": [
    "Choose the range of fixed internal momenta $n$ to plot.\n",
    "\n",
    "Required: $0 \\leq n_{\\text{min}} \\leq n_{\\text{max}} \\leq w$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "b3a504a5",
   "metadata": {},
   "outputs": [],
   "source": [
    "Nmin_m = 0\n",
    "Nmax_m = 5"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2d1ced0d",
   "metadata": {},
   "source": [
    "Choose the range of eigenvectors to plot."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "69d687e7",
   "metadata": {},
   "outputs": [],
   "source": [
    "j_min_m = 0\n",
    "j_max_m = 49"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c8a19320",
   "metadata": {},
   "source": [
    "Create and plot the negative sector heat map."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "6df253c2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "v3m_fixed = []\n",
    "Npos_m=[]\n",
    "Nticks_m=[]\n",
    "\n",
    "plt.figure(figsize=(6,12))\n",
    "\n",
    "for j in range(j_min_m, j_max_m+1):\n",
    "    \n",
    "    #Prepare the j-th eigenvector.\n",
    "    v = abs(v3m[:,j].copy())\n",
    "    v /= max(v)\n",
    "    \n",
    "    #In v_fixed we collect the projections of the eigenvector v with fixed momenta N.\n",
    "    v_fixed = []\n",
    "    \n",
    "    for N in range(Nmin_m, Nmax_m+1):\n",
    "        \n",
    "        vn = fixed_momentum_minus(W,N,v)\n",
    "        v_fixed.extend(vn)\n",
    "        \n",
    "        if j==j_min_m:\n",
    "            \n",
    "            Nticks_m.append(r\"$n={}$\".format(N))\n",
    "            Npos_m.append(int(len(v_fixed)-0.5*len(vn)))\n",
    "            \n",
    "            if N < Nmax_m:\n",
    "                plt.axhline(y=len(v_fixed)-0.5,c=\"r\",ls=\"-.\")\n",
    "    \n",
    "    v3m_fixed.append(list(abs(array(v_fixed))))\n",
    "\n",
    "v3m_fixed = array(v3m_fixed).T\n",
    "\n",
    "plt.imshow(v3m_fixed)\n",
    "plt.yticks(Npos_m,Nticks_m,fontsize=20)\n",
    "plt.xticks([])\n",
    "plt.xlabel(\"Negative eigenstates\", fontsize=20)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c3e70acb",
   "metadata": {},
   "source": [
    "###### Next, the right panel of Figure 11 (positive three-fermion spectrum).\n",
    "\n",
    "\n",
    "The matrix $\\hat\\gamma$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "a6b0a5b6",
   "metadata": {},
   "outputs": [],
   "source": [
    "g3p = gamma3_plus(W)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "262bb181",
   "metadata": {},
   "source": [
    "Sorted eigenvalues and eigenvectors of $\\hat\\gamma$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "6840651f",
   "metadata": {},
   "outputs": [],
   "source": [
    "e3p,v3p = eigh(g3p)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "514bb028",
   "metadata": {},
   "source": [
    "Choose the range of fixed internal momenta $n$ to plot.\n",
    "\n",
    "Required: $1 \\leq n_{\\text{min}} \\leq n_{\\text{max}} \\leq w-1$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "12c98fc1",
   "metadata": {},
   "outputs": [],
   "source": [
    "Nmin_p = 1\n",
    "Nmax_p = 5"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1862433a",
   "metadata": {},
   "source": [
    "Choose the range of eigenvectors to plot."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "f89a85fe",
   "metadata": {},
   "outputs": [],
   "source": [
    "j_min_p = 0\n",
    "j_max_p = 49"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e62a3c87",
   "metadata": {},
   "source": [
    "Create and plot the positive sector heat map."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "5d2f8552",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "v3p_fixed = []\n",
    "Npos_p=[]\n",
    "Nticks_p=[]\n",
    "\n",
    "plt.figure(figsize=(6,12))\n",
    "\n",
    "for j in range(j_min_p, j_max_p+1):\n",
    "    \n",
    "    v = abs(v3p[:,j].copy())\n",
    "    v /= max(v)\n",
    "    v_fixed = []\n",
    "    \n",
    "    for N in range(Nmin_p, Nmax_p+1):\n",
    "        vn = fixed_momentum_plus(W,N,v)\n",
    "        v_fixed.extend(vn)\n",
    "        \n",
    "        if j==j_min_p:\n",
    "            \n",
    "            Nticks_p.append(r\"$n={}$\".format(N))\n",
    "            Npos_p.append(int(len(v_fixed)-0.5*len(vn)))\n",
    "            plt.axhline(y=len(v_fixed)-0.5,c=\"r\",ls=\"-.\")\n",
    "    \n",
    "    v3p_fixed.append(list(abs(array(v_fixed))))\n",
    "\n",
    "v3p_fixed = array(v3p_fixed).T\n",
    "\n",
    "plt.imshow(v3p_fixed)\n",
    "plt.yticks(Npos_p,Nticks_p,fontsize=20)\n",
    "plt.xticks([])\n",
    "plt.xlabel(\"Positive eigenstates\", fontsize=20)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

